Light quark mass dependence of nucleon electromagnetic form factors in dispersively modified chiral perturbation theory

The nucleon isovector electromagnetic form factors are calculated up to next-to-next-to-leading order by combining relativistic chiral perturbation theory (ChPT) of pion, nucleon, and $\Delta$(1232) with dispersion theory. We specifically address the light-quark mass dependence of the form factors, achieving a good description of recent Lattice QCD results over a range of $Q^2 < 0.6$ GeV$^2$ and $M_{\pi} < 350$ MeV. For the Dirac form factor, the combination of ChPT and dispersion theory outperforms the pure dispersive and pure ChPT descriptions. For the Pauli form factor, the combined calculation leads to results comparable to the purely dispersive ones. The anomalous magnetic moment and the Dirac and Pauli radii are extracted.

==> anc/F1no2pi.dat <==
F1no2\[Pi] = -2*d6*t - (g^2*m^2*t)/(32*F^2*Pi^2*(4*m^2 - t)) - 
    (g^2*M^2*(16*m^4 - 8*m^2*M^2)*(Log[m^2/M^2] - 
       ((2*I)*M*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/Sqrt[4*m^2 - M^2]))/
     (512*F^2*m^4*Pi^2) - (g^2*M^2*(7*m^2 - t)*t*
      (2*m^2 + (-2*m^2 + M^2)*Log[m^2/M^2] - 4*m^2*Log[M] + 
       (2*I)*M*Sqrt[4*m^2 - M^2]*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)] + 
       4*m^2*Log[ScaleMu]))/(32*F^2*m^2*Pi^2*(-4*m^2 + t)^2) - 
    (5*h^2*t*(-4*m\[CapitalDelta]^5*(-48*m^5 + 56*m^4*m\[CapitalDelta] + 
         24*m^3*m\[CapitalDelta]^2 - 39*m^2*m\[CapitalDelta]^3 + 
         2*m*m\[CapitalDelta]^4 + 15*m\[CapitalDelta]^5)*
        Log[m\[CapitalDelta]] + 2*(m - m\[CapitalDelta])^2*
        (m + m\[CapitalDelta])^4*(7*m^4 - 8*m^3*m\[CapitalDelta] + 
         32*m^2*m\[CapitalDelta]^2 - 28*m*m\[CapitalDelta]^3 + 
         15*m\[CapitalDelta]^4)*Log[-m^2 + m\[CapitalDelta]^2] + 
       m^2*(2*m^8 + 16*m^7*m\[CapitalDelta] - 3*m^6*m\[CapitalDelta]^2 - 
         30*m^5*m\[CapitalDelta]^3 + 11*m^4*m\[CapitalDelta]^4 + 
         50*m^3*m\[CapitalDelta]^5 - 63*m^2*m\[CapitalDelta]^6 + 
         4*m*m\[CapitalDelta]^7 + 30*m\[CapitalDelta]^8 - 
         4*m^4*(7*m^4 + 6*m^3*m\[CapitalDelta] + 9*m^2*m\[CapitalDelta]^2 + 
           16*m*m\[CapitalDelta]^3 - 48*m\[CapitalDelta]^4)*Log[ScaleMu])))/
     (5184*F^2*m^6*m\[CapitalDelta]^4*Pi^2) - 
    (g^2*M^2*(-1 + Log[ScaleMu^2/m^2]))/(32*F^2*Pi^2) - 
    (g^2*m^2*t*Log[ScaleMu^2/m^2])/(32*F^2*Pi^2*(4*m^2 - t)) + 
    (g^2*M^2*t*Log[ScaleMu^2/M^2])/(32*F^2*Pi^2*(4*m^2 - t)) + 
    (g^2*(m^2*(2*M^2 - t)*t + 4*m^4*(4*M^2 + t))*(1 + Log[ScaleMu^2/m^2] + 
       (Sqrt[t*(-4*m^2 + t)]*Log[(2*m^2 - t + Sqrt[t*(-4*m^2 + t)])/(2*m^2)])/
        t))/(32*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*M^2*(16*m^4 - M^2*t - 4*m^2*(2*M^2 + t))*
      (Log[(2*M^2)/(4*m^2 - t + Sqrt[t*(-4*m^2 + t)])]^2 + 
       2*PaXDiLog[(-4*m^2 + 2*M^2 + t + Sqrt[t*(-4*m^2 + t)])/(2*M^2), t] - 
       2*PaXDiLog[(M*(t + Sqrt[t*(-4*m^2 + t)]))/
          (M*t - Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), 
         t + Sqrt[t*(-4*m^2 + t)]] + 
       2*PaXDiLog[(M*(-t + Sqrt[t*(-4*m^2 + t)]))/(-(M*t) + 
           Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), t - Sqrt[t*(-4*m^2 + t)]] + 
       2*PaXDiLog[(M*(t - Sqrt[t*(-4*m^2 + t)]))/
          (M*t + Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), 
         -t + Sqrt[t*(-4*m^2 + t)]] - 
       2*PaXDiLog[(M*(t + Sqrt[t*(-4*m^2 + t)]))/
          (M*t + Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), 
         -t - Sqrt[t*(-4*m^2 + t)]] - 
       2*PaXDiLog[(M^2*t + (2*m^2 - M^2)*Sqrt[t*(-4*m^2 + t)])/
          (M*(M*t + Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)])), 
         -2*m^2*Sqrt[t*(-4*m^2 + t)] - M^2*(t + Sqrt[t*(-4*m^2 + t)])] + 
       2*PaXDiLog[(M^2*t + (-2*m^2 + M^2)*Sqrt[t*(-4*m^2 + t)])/
          (M*(M*t + Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)])), 
         -2*m^2*Sqrt[t*(-4*m^2 + t)] - M^2*(t + Sqrt[t*(-4*m^2 + t)])] - 
       2*PaXDiLog[(M^2*t + (2*m^2 - M^2)*Sqrt[t*(-4*m^2 + t)])/
          (M^2*t - M*Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), 
         -2*m^2*Sqrt[t*(-4*m^2 + t)] + M^2*(t + Sqrt[t*(-4*m^2 + t)])] + 
       2*PaXDiLog[(M^2*t + (-2*m^2 + M^2)*Sqrt[t*(-4*m^2 + t)])/
          (M^2*t - M*Sqrt[(-4*m^2 + M^2)*t*(-4*m^2 + t)]), 
         -2*m^2*Sqrt[t*(-4*m^2 + t)] + M^2*(t + Sqrt[t*(-4*m^2 + t)])] + 
       2*PaXDiLog[-((-4*m^2 + 2*M^2 + t + Sqrt[t*(-4*m^2 + t)])/
           (8*m^2 - 2*(M^2 + t))), -t] + 
       2*PolyLog[2, (4*m^2 - 2*M^2 - t + Sqrt[t*(-4*m^2 + t)])/
          (4*m^2 - t + Sqrt[t*(-4*m^2 + t)])] - 
       2*PolyLog[2, (4*m^2 - 2*M^2 - t + Sqrt[t*(-4*m^2 + t)])/
          (8*m^2 - 2*(M^2 + t))]))/(32*F^2*Pi^2*(-4*m^2 + t)^2*
      Sqrt[t*(-4*m^2 + t)])


==> anc/F1totp3isovecTruncChPT.dat <==
F1totp3isovecTruncChPT = -2*d6*t + (3*g^2*t*A0[m^2])/
     (32*F^2*Pi^2*(4*m^2 - t)) + 
    (t*(-81*g^2*m^2*m\[CapitalDelta]^2 + 
       2*h^2*(7*m^4 - 6*m^3*m\[CapitalDelta] + 6*m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2) + 3*(M^2 - m\[CapitalDelta]^2)^2 - 
         m^2*(6*M^2 - 18*m\[CapitalDelta]^2 + t)))*A0[M^2])/
     (864*F^2*m^2*m\[CapitalDelta]^2*Pi^2*(4*m^2 - t)) - 
    (h^2*(m^4 - 2*m^3*m\[CapitalDelta] - 2*m^2*(M^2 - 3*m\[CapitalDelta]^2) + 
       2*m*m\[CapitalDelta]*(M^2 - m\[CapitalDelta]^2) + 
       (M^2 - m\[CapitalDelta]^2)^2)*t*A0[m\[CapitalDelta]^2])/
     (144*F^2*m^2*m\[CapitalDelta]^2*Pi^2*(4*m^2 - t)) - 
    (g^2*M^2*B0[0, m^2, m^2])/(32*F^2*Pi^2) + 
    ((18*(1 + 2*g^2)*m^2*M^2*m\[CapitalDelta]^2 + 
       h^2*(3*m^6 + 6*m^5*m\[CapitalDelta] + 6*m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)^2 - 3*(M^2 - m\[CapitalDelta]^2)^3 - 
         4*m^3*m\[CapitalDelta]*(M^2 + 3*m\[CapitalDelta]^2) - 
         m^4*(5*M^2 + 3*m\[CapitalDelta]^2) + 
         m^2*(5*M^4 - 2*M^2*m\[CapitalDelta]^2 - 3*m\[CapitalDelta]^4)))*
      B0[0, M^2, M^2])/(432*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (3*g^2*t*(8*m^4 - 7*m^2*M^2 + M^2*t)*B0[m^2, m^2, M^2])/
     (16*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (h^2*t*(3*m^8 + 2*m^7*m\[CapitalDelta] - 
       m^6*(13*M^2 + 3*m\[CapitalDelta]^2) + (M^2 - m\[CapitalDelta]^2)^3*t + 
       m^5*(4*M^2*m\[CapitalDelta] + 28*m\[CapitalDelta]^3 - 
         2*m\[CapitalDelta]*t) + m^4*(17*M^4 + 17*m\[CapitalDelta]^4 + 
         6*m\[CapitalDelta]^2*t + M^2*(-34*m\[CapitalDelta]^2 + t)) - 
       2*m^3*m\[CapitalDelta]*(3*M^4 + 3*m\[CapitalDelta]^4 + 
         5*m\[CapitalDelta]^2*t - M^2*(6*m\[CapitalDelta]^2 + t)) - 
       m^2*(M^2 - m\[CapitalDelta]^2)*(7*M^4 + 2*M^2*(-7*m\[CapitalDelta]^2 + 
           t) + m\[CapitalDelta]^2*(7*m\[CapitalDelta]^2 + t)))*
      B0[m^2, M^2, m\[CapitalDelta]^2])/(72*F^2*m^2*m\[CapitalDelta]^2*Pi^2*
      (-4*m^2 + t)^2) + (g^2*(m^2*(2*M^2 - t)*t + 4*m^4*(4*M^2 + t))*
      B0[t, m^2, m^2])/(32*F^2*Pi^2*(-4*m^2 + t)^2) - 
    ((9*m\[CapitalDelta]^2*(-((-4*m^2 + t)^2*(-4*M^2 + t)) + 
         g^2*(16*m^4*(8*M^2 - 5*t) + 4*m^2*(14*M^2 - 5*t)*t + 
           t^2*(-4*M^2 + t))) + h^2*(96*m^8 + 192*m^7*m\[CapitalDelta] - 
         4*m^6*(40*M^2 + 24*m\[CapitalDelta]^2 + 11*t) - 
         8*m^5*m\[CapitalDelta]*(16*M^2 + 48*m\[CapitalDelta]^2 + 17*t) + 
         4*m^3*m\[CapitalDelta]*(48*M^4 + 48*m\[CapitalDelta]^4 + 
           144*m\[CapitalDelta]^2*t + 5*t^2 + 16*M^2*(-6*m\[CapitalDelta]^2 + 
             t)) - 4*m*m\[CapitalDelta]*t*(30*M^4 + 30*m\[CapitalDelta]^4 + 
           39*m\[CapitalDelta]^2*t + t^2 - M^2*(60*m\[CapitalDelta]^2 + 
             7*t)) + 2*m^4*(80*M^4 - 48*m\[CapitalDelta]^4 + 
           122*m\[CapitalDelta]^2*t + 19*t^2 - 2*M^2*(16*m\[CapitalDelta]^2 + 
             21*t)) - 2*m^2*(48*M^6 - 48*m\[CapitalDelta]^6 - 
           54*m\[CapitalDelta]^4*t + 28*m\[CapitalDelta]^2*t^2 + 5*t^3 - 
           2*M^4*(72*m\[CapitalDelta]^2 + 19*t) + 
           2*M^2*(72*m\[CapitalDelta]^4 + 46*m\[CapitalDelta]^2*t - 3*t^2)) + 
         t*(-12*M^6 + 12*m\[CapitalDelta]^6 + M^4*(36*m\[CapitalDelta]^2 - 
             2*t) + 42*m\[CapitalDelta]^4*t + 16*m\[CapitalDelta]^2*t^2 + 
           t^3 - 2*M^2*(18*m\[CapitalDelta]^4 + 20*m\[CapitalDelta]^2*t + 
             t^2))))*B0[t, M^2, M^2])/(864*F^2*m\[CapitalDelta]^2*Pi^2*
      (-4*m^2 + t)^2) - (g^2*M^2*(-2*m^2 + M^2)*C0[m^2, m^2, 0, m^2, M^2, 
       m^2])/(32*F^2*Pi^2) - (g^2*M^4*C0[m^2, m^2, 0, M^2, m^2, M^2])/
     (8*F^2*Pi^2) - (h^2*(m^2 - M^2 + 2*m*m\[CapitalDelta] + 
        m\[CapitalDelta]^2)^2*(m^4 - 2*m^3*m\[CapitalDelta] - 
       (M^2 - m\[CapitalDelta]^2)^2 + m*(-2*M^2*m\[CapitalDelta] + 
         2*m\[CapitalDelta]^3))*C0[m^2, m^2, 0, M^2, m\[CapitalDelta]^2, 
       M^2])/(144*F^2*m^2*m\[CapitalDelta]^2*Pi^2) - 
    (g^2*m^2*M^2*(16*m^4 - M^2*t - 4*m^2*(2*M^2 + t))*
      C0[m^2, m^2, t, m^2, M^2, m^2])/(16*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*(M^4*t + m^2*(8*M^4 - 12*M^2*t + 3*t^2))*
      C0[m^2, m^2, t, M^2, m^2, M^2])/(4*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (h^2*(-8*m^10 - 16*m^9*m\[CapitalDelta] - 
       4*m^6*(4*M^2 + 7*m\[CapitalDelta]^2)*t + 
       m^8*(16*M^2 + 16*m\[CapitalDelta]^2 + 5*t) + 2*m^7*m\[CapitalDelta]*
        (8*M^2 + 24*m\[CapitalDelta]^2 + 7*t) - 2*m^5*m\[CapitalDelta]*
        (-8*M^4 + 24*m\[CapitalDelta]^4 + 35*m\[CapitalDelta]^2*t + 2*t^2 + 
         M^2*(-16*m\[CapitalDelta]^2 + 9*t)) - 
       2*m^4*(8*M^6 + 8*m\[CapitalDelta]^6 - 5*m\[CapitalDelta]^4*t - 
         6*m\[CapitalDelta]^2*t^2 - 2*M^2*m\[CapitalDelta]^2*
          (4*m\[CapitalDelta]^2 + t) - M^4*(8*m\[CapitalDelta]^2 + 9*t)) - 
       2*m*m\[CapitalDelta]*t*(-5*M^6 + 5*m\[CapitalDelta]^6 + 
         9*m\[CapitalDelta]^4*t + 3*m\[CapitalDelta]^2*t^2 + 
         M^4*(15*m\[CapitalDelta]^2 + 2*t) - M^2*(15*m\[CapitalDelta]^4 + 
           11*m\[CapitalDelta]^2*t)) + t*(M^8 - 4*M^6*m\[CapitalDelta]^2 + 
         m\[CapitalDelta]^8 + 4*m\[CapitalDelta]^6*t + 3*m\[CapitalDelta]^4*
          t^2 + M^4*(6*m\[CapitalDelta]^4 + 4*m\[CapitalDelta]^2*t) - 
         4*M^2*(m\[CapitalDelta]^6 + 2*m\[CapitalDelta]^4*t)) + 
       4*m^2*(2*M^8 + 2*m\[CapitalDelta]^8 + 3*m\[CapitalDelta]^6*t - 
         m\[CapitalDelta]^4*t^2 - 2*M^6*(4*m\[CapitalDelta]^2 + t) + 
         M^4*(12*m\[CapitalDelta]^4 + 7*m\[CapitalDelta]^2*t) - 
         4*M^2*m\[CapitalDelta]^2*(2*m\[CapitalDelta]^4 + 
           2*m\[CapitalDelta]^2*t + t^2)) + 2*m^3*m\[CapitalDelta]*
        (-8*M^6 + 8*m\[CapitalDelta]^6 + 3*M^4*(8*m\[CapitalDelta]^2 - t) + 
         33*m\[CapitalDelta]^4*t + 17*m\[CapitalDelta]^2*t^2 + 
         M^2*(-24*m\[CapitalDelta]^4 - 30*m\[CapitalDelta]^2*t + 4*t^2)))*
      C0[m^2, m^2, t, M^2, m\[CapitalDelta]^2, M^2])/
     (72*F^2*m\[CapitalDelta]^2*Pi^2*(-4*m^2 + t)^2) + 
    (5184*F^2*m^6*m\[CapitalDelta]^4*Pi^2*(4*m^2 - t) - 
      18*m^6*m\[CapitalDelta]^4*t*((-8 + 53*g^2)*m^2 - 2*(-1 + g^2)*t) + 
      h^2*m^2*t*(-40*m^10 - 320*m^9*m\[CapitalDelta] + 
        20*m*m\[CapitalDelta]^7*t + 150*m\[CapitalDelta]^8*t + 
        80*m^7*m\[CapitalDelta]*(7*m\[CapitalDelta]^2 + t) + 
        2*m^8*(56*m\[CapitalDelta]^2 + 5*t) - m^6*m\[CapitalDelta]^2*
         (40*M^2 + 420*m\[CapitalDelta]^2 + 27*t) - 2*m^5*m\[CapitalDelta]^3*
         (-36*M^2 + 536*m\[CapitalDelta]^2 + 79*t) + 
        m^3*(-80*m\[CapitalDelta]^7 + 250*m\[CapitalDelta]^5*t) - 
        15*m^2*(40*m\[CapitalDelta]^8 + 21*m\[CapitalDelta]^6*t) + 
        m^4*m\[CapitalDelta]^2*(36*M^4 + 1296*m\[CapitalDelta]^4 + 
          159*m\[CapitalDelta]^2*t + 2*t^2 - 8*M^2*(9*m\[CapitalDelta]^2 + 
            t))) + 20*h^2*m\[CapitalDelta]^5*(-48*m^5 + 
        56*m^4*m\[CapitalDelta] + 24*m^3*m\[CapitalDelta]^2 - 
        39*m^2*m\[CapitalDelta]^3 + 2*m*m\[CapitalDelta]^4 + 
        15*m\[CapitalDelta]^5)*(4*m^2 - t)*t*Log[m\[CapitalDelta]] - 
      10*h^2*(m - m\[CapitalDelta])^2*(m + m\[CapitalDelta])^4*
       (7*m^4 - 8*m^3*m\[CapitalDelta] + 32*m^2*m\[CapitalDelta]^2 - 
        28*m*m\[CapitalDelta]^3 + 15*m\[CapitalDelta]^4)*(4*m^2 - t)*t*
       Log[-m^2 + m\[CapitalDelta]^2] + 20*h^2*m^6*
       (7*m^4 + 6*m^3*m\[CapitalDelta] + 9*m^2*m\[CapitalDelta]^2 + 
        16*m*m\[CapitalDelta]^3 - 48*m\[CapitalDelta]^4)*(4*m^2 - t)*t*
       Log[ScaleMu])/(5184*F^2*m^6*m\[CapitalDelta]^4*Pi^2*(4*m^2 - t))


==> anc/F2no2pi.dat <==
F2no2\[Pi] = c6 - 16*e106*m*M^2 + (3*c2*M^4)/(64*F^2*m*Pi^2) + 2*d6*t + 
    4*e74*m*t - (g^2*m^6)/(2*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (3*g^2*m^4*t)/(8*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (g^2*m^2*t^2)/(16*F^2*Pi^2*(-4*m^2 + t)^2) + (g^2*(4*m^2 + c6*t)*A0[m^2])/
     (32*F^2*Pi^2*(4*m^2 - t)) - 
    ((8*g^2*m^3 + 4*c6*(-4 + g^2)*m^3 + c6*(4 + g^2)*m*t + 
       6*c2*M^2*(-4*m^2 + t))*A0[M^2])/(64*F^2*Pi^2*(4*m^3 - m*t)) + 
    (g^2*M^2*(8*(5 + c6)*m^4 + 4*(-1 + 2*c6)*m^2*t - c6*t^2)*
      B0[m^2, m^2, M^2])/(32*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (g^2*m^2*(4*(1 + c6)*m^4 + c6*M^2*t + m^2*(2*(3 + c6)*M^2 - (1 + c6)*t))*
      B0[t, m^2, m^2])/(8*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*M^2*(16*m^4 - c6*t*(2*M^2 + t) - 
       4*m^2*((3 + c6)*M^2 + t - c6*t))*C0[m^2, m^2, t, m^2, M^2, m^2])/
     (16*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (3*c6*g^2*((M^2*(m^2 - M^2)*Log[m^2/M^2])/m^2 + 
       (2*(3*m^2*M^4 - M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        (m^2*Sqrt[-4*m^2*M^2 + M^4]) - M^2*(2 + Log[M] - Log[ScaleMu])))/
     (32*F^2*Pi^2) + (c6*g^2*m^2*(-4*m^2 + 2*t + 
       (4*m^2 - t)*Log[ScaleMu^2/m^2]))/(32*F^2*Pi^2*(4*m^2 - t))


==> anc/F2totp4isovecTruncChPT.dat <==
F2totp4isovecTruncChPT = c6 - 16*e106*m*M^2 - (41*h^2*m^2)/(648*F^2*Pi^2) - 
    (c4*m*M^2)/(6*F^2*Pi^2) + (3*c2*M^4)/(64*F^2*m*Pi^2) + 
    (17*h^2*m^4)/(1296*F^2*m\[CapitalDelta]^2*Pi^2) - 
    (13*h^2*m^3)/(648*F^2*m\[CapitalDelta]*Pi^2) - 
    (h^2*m*m\[CapitalDelta])/(216*F^2*Pi^2) - (h^2*m\[CapitalDelta]^2)/
     (432*F^2*Pi^2) + 2*d6*t + 4*e74*m*t + (c4*m*t)/(36*F^2*Pi^2) - 
    (5*g^2*m^6)/(2*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (15*g^2*m^4*t)/(8*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (5*g^2*m^2*t^2)/(16*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (h^2*(-34*m^6 + 52*m^5*m\[CapitalDelta] + 6*(M^4 - m\[CapitalDelta]^4)*
        t + m*m\[CapitalDelta]*(54*M^2 + 6*m\[CapitalDelta]^2 - 7*t)*t + 
       12*m^3*m\[CapitalDelta]*(-21*M^2 + m\[CapitalDelta]^2 + 2*t) + 
       4*m^4*(M^2 + 41*m\[CapitalDelta]^2 + 4*t) + 
       m^2*(-42*M^4 + 6*m\[CapitalDelta]^4 - 68*m\[CapitalDelta]^2*t - 
         3*t^2 + 4*M^2*(9*m\[CapitalDelta]^2 + 2*t))))/
     (648*F^2*m\[CapitalDelta]^2*Pi^2*(4*m^2 - t)) + 
    (g^2*(-12*m^2 + c6*t)*A0[m^2])/(32*F^2*Pi^2*(4*m^2 - t)) + 
    ((9*m*m\[CapitalDelta]^2*(72*g^2*m^3 - 2*(8*c4*m^2 - 9*c2*M^2)*
          (4*m^2 - t) - 3*c6*m*(4*(-4 + g^2)*m^2 + (4 + g^2)*t)) - 
       16*h^2*(19*m^6 + 30*m^5*m\[CapitalDelta] + 4*m*m\[CapitalDelta]*
          (M^2 - m\[CapitalDelta]^2)*t - 2*(M^2 - m\[CapitalDelta]^2)^2*t - 
         2*m^4*(9*M^2 - 3*m\[CapitalDelta]^2 + 2*t) + 
         m^3*(-10*M^2*m\[CapitalDelta] + 10*m\[CapitalDelta]^3 - 
           9*m\[CapitalDelta]*t) + m^2*(11*M^4 + 11*m\[CapitalDelta]^4 + 
           3*m\[CapitalDelta]^2*t + M^2*(-22*m\[CapitalDelta]^2 + 3*t))))*
      A0[M^2])/(1728*F^2*m^2*m\[CapitalDelta]^2*Pi^2*(4*m^2 - t)) - 
    (h^2*(m^6 + 2*m^5*m\[CapitalDelta] + m^4*(10*M^2 + 2*m\[CapitalDelta]^2 - 
         t) + 2*(M^2 - m\[CapitalDelta]^2)^2*t + 4*m*m\[CapitalDelta]*
        (-M^2 + m\[CapitalDelta]^2)*t + m^3*m\[CapitalDelta]*
        (10*M^2 - 10*m\[CapitalDelta]^2 + t) - 
       m^2*(11*M^4 + 11*m\[CapitalDelta]^4 + 5*m\[CapitalDelta]^2*t + 
         M^2*(-22*m\[CapitalDelta]^2 + t)))*A0[m\[CapitalDelta]^2])/
     (108*F^2*m\[CapitalDelta]^2*Pi^2*(4*m^4 - m^2*t)) + 
    (g^2*(64*m^6 + 4*(3 + 2*c6)*m^2*M^2*t - c6*M^2*t^2 + 
       8*m^4*((-15 + c6)*M^2 + 4*t))*B0[m^2, m^2, M^2])/
     (32*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (h^2*(10*m^10 + 44*m^9*m\[CapitalDelta] + 
       m^8*(42*M^2 + 38*m\[CapitalDelta]^2 - 11*t) - 4*m*m\[CapitalDelta]*
        (M^2 - m\[CapitalDelta]^2)^2*t^2 + 2*(M^2 - m\[CapitalDelta]^2)^3*
        t^2 + m^7*(8*M^2*m\[CapitalDelta] + 56*m\[CapitalDelta]^3 - 
         22*m\[CapitalDelta]*t) - m^5*m\[CapitalDelta]*
        (52*M^4 + 52*m\[CapitalDelta]^4 - 8*M^2*(13*m\[CapitalDelta]^2 - 
           2*t) + 64*m\[CapitalDelta]^2*t - 5*t^2) + m^3*m\[CapitalDelta]*t*
        (38*M^4 + 38*m\[CapitalDelta]^4 + 17*m\[CapitalDelta]^2*t - 
         M^2*(76*m\[CapitalDelta]^2 + t)) - m^2*(M^2 - m\[CapitalDelta]^2)*t*
        (19*M^4 + 19*m\[CapitalDelta]^4 + 5*m\[CapitalDelta]^2*t + 
         M^2*(-38*m\[CapitalDelta]^2 + 3*t)) + 
       m^6*(-114*M^4 + 62*m\[CapitalDelta]^4 - 25*m\[CapitalDelta]^2*t + 
         t^2 + M^2*(52*m\[CapitalDelta]^2 + 3*t)) + 
       m^4*(62*M^6 - 3*M^4*(62*m\[CapitalDelta]^2 - 9*t) + 
         2*M^2*(93*m\[CapitalDelta]^4 + 20*m\[CapitalDelta]^2*t) - 
         m\[CapitalDelta]^2*(62*m\[CapitalDelta]^4 + 67*m\[CapitalDelta]^2*
            t + 4*t^2)))*B0[m^2, M^2, m\[CapitalDelta]^2])/
     (108*F^2*m\[CapitalDelta]^2*Pi^2*(-4*m^3 + m*t)^2) - 
    (g^2*m^2*(4*(1 + c6)*m^4 + c6*M^2*t + m^2*(2*(3 + c6)*M^2 - (1 + c6)*t))*
      B0[t, m^2, m^2])/(8*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (m*(-9*m\[CapitalDelta]^2*(-(c4*(-4*m^2 + t)^2*(-4*M^2 + t)) + 
         36*g^2*m^3*(-2*M^2 + t)) + h^2*(12*m^7 + 72*m^6*m\[CapitalDelta] - 
         4*m^4*m\[CapitalDelta]*(88*M^2 + 24*m\[CapitalDelta]^2 - 7*t) + 
         m^5*(-252*M^2 + 60*m\[CapitalDelta]^2 + 54*t) - 
         4*m\[CapitalDelta]*t*(6*M^4 + 6*m\[CapitalDelta]^4 + 
           9*m\[CapitalDelta]^2*t - t^2 + 4*M^2*(-3*m\[CapitalDelta]^2 + 
             t)) + 12*m^3*(7*M^4 - 9*m\[CapitalDelta]^4 - 
           2*m\[CapitalDelta]^2*t - 2*t^2 + M^2*(2*m\[CapitalDelta]^2 + 
             7*t)) + 4*m^2*m\[CapitalDelta]*(6*M^4 + 6*m\[CapitalDelta]^4 + 
           33*m\[CapitalDelta]^2*t - 8*t^2 + M^2*(-12*m\[CapitalDelta]^2 + 
             47*t)) - 3*m*(12*M^6 - 12*m\[CapitalDelta]^6 - 
           30*m\[CapitalDelta]^4*t - 6*m\[CapitalDelta]^2*t^2 - t^3 - 
           2*M^4*(18*m\[CapitalDelta]^2 + t) + 4*M^2*(9*m\[CapitalDelta]^4 + 
             8*m\[CapitalDelta]^2*t + t^2))))*B0[t, M^2, M^2])/
     (216*F^2*m\[CapitalDelta]^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*M^2*(16*m^4 - c6*t*(2*M^2 + t) - 
       4*m^2*((3 + c6)*M^2 + t - c6*t))*C0[m^2, m^2, t, m^2, M^2, m^2])/
     (16*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (g^2*m^4*(6*M^4 - 4*M^2*t + t^2 + m^2*(-8*M^2 + 2*t))*
      C0[m^2, m^2, t, M^2, m^2, M^2])/(2*F^2*Pi^2*(-4*m^2 + t)^2) - 
    (h^2*m*(2*m^9 + 12*m^8*m\[CapitalDelta] + 
       m^7*(8*m\[CapitalDelta]^2 - 2*t) - 4*m^6*m\[CapitalDelta]*
        (5*M^2 + 7*m\[CapitalDelta]^2 + 2*t) - 
       2*m^5*(6*M^4 + 14*m\[CapitalDelta]^4 + 3*M^2*(4*m\[CapitalDelta]^2 - 
           t) - m\[CapitalDelta]^2*t) + 2*m^4*m\[CapitalDelta]*
        (2*M^4 + 10*m\[CapitalDelta]^4 + 20*m\[CapitalDelta]^2*t + t^2 + 
         6*M^2*(-2*m\[CapitalDelta]^2 + t)) + 
       2*m^3*(8*M^6 + 12*m\[CapitalDelta]^6 + 13*m\[CapitalDelta]^4*t - 
         2*m\[CapitalDelta]^2*t^2 - M^4*(4*m\[CapitalDelta]^2 + 3*t) - 
         2*M^2*(8*m\[CapitalDelta]^4 - 5*m\[CapitalDelta]^2*t)) + 
       m\[CapitalDelta]*t*(-4*M^6 + 4*m\[CapitalDelta]^6 + 
         8*m\[CapitalDelta]^4*t + 3*m\[CapitalDelta]^2*t^2 + 
         2*M^4*(6*m\[CapitalDelta]^2 + t) - 2*M^2*(6*m\[CapitalDelta]^4 + 
           5*m\[CapitalDelta]^2*t)) + 2*m^2*m\[CapitalDelta]*
        (2*M^6 - 6*M^4*m\[CapitalDelta]^2 + 2*M^2*(3*m\[CapitalDelta]^4 + 
           7*m\[CapitalDelta]^2*t - t^2) - m\[CapitalDelta]^2*
          (2*m\[CapitalDelta]^4 + 14*m\[CapitalDelta]^2*t + 9*t^2)) - 
       2*m*(3*M^8 + 3*m\[CapitalDelta]^8 + 9*m\[CapitalDelta]^6*t + 
         5*m\[CapitalDelta]^4*t^2 - M^6*(12*m\[CapitalDelta]^2 + t) + 
         M^4*(18*m\[CapitalDelta]^4 + 11*m\[CapitalDelta]^2*t) - 
         M^2*(12*m\[CapitalDelta]^6 + 19*m\[CapitalDelta]^4*t + 
           2*m\[CapitalDelta]^2*t^2)))*C0[m^2, m^2, t, M^2, 
       m\[CapitalDelta]^2, M^2])/(36*F^2*m\[CapitalDelta]^2*Pi^2*
      (-4*m^2 + t)^2) + (4*g^2*m^6*Log[m])/(F^2*Pi^2*(-4*m^2 + t)^2) - 
    (2*g^2*m^4*t*Log[m])/(F^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*t^2*Log[m])/(4*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (h^2*(m - m\[CapitalDelta])*(m + m\[CapitalDelta])^3*
      (m^2 + 4*m*m\[CapitalDelta] - 3*m\[CapitalDelta]^2)*
      (-2*m\[CapitalDelta]^2*Log[m\[CapitalDelta]] + 
       (m^2 + m\[CapitalDelta]^2)*Log[-m^2 + m\[CapitalDelta]^2] + 
       m^2*(1 - 2*Log[ScaleMu])))/(288*F^2*m^4*m\[CapitalDelta]^2*Pi^2) + 
    (3*c6*g^2*((M^2*(m^2 - M^2)*Log[m^2/M^2])/m^2 + 
       (2*(3*m^2*M^4 - M^6)*Log[(M + I*Sqrt[4*m^2 - M^2])/(2*m)])/
        (m^2*Sqrt[-4*m^2*M^2 + M^4]) - M^2*(2 + Log[M] - Log[ScaleMu])))/
     (32*F^2*Pi^2) - (4*g^2*m^6*Log[ScaleMu])/(F^2*Pi^2*(-4*m^2 + t)^2) + 
    (2*g^2*m^4*t*Log[ScaleMu])/(F^2*Pi^2*(-4*m^2 + t)^2) - 
    (g^2*m^2*t^2*Log[ScaleMu])/(4*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (2*g^2*m^6*Log[ScaleMu^2/m^2])/(F^2*Pi^2*(-4*m^2 + t)^2) - 
    (g^2*m^4*t*Log[ScaleMu^2/m^2])/(F^2*Pi^2*(-4*m^2 + t)^2) + 
    (g^2*m^2*t^2*Log[ScaleMu^2/m^2])/(8*F^2*Pi^2*(-4*m^2 + t)^2) + 
    (c6*g^2*m^2*(-4*m^2 + 2*t + (4*m^2 - t)*Log[ScaleMu^2/m^2]))/
     (32*F^2*Pi^2*(4*m^2 - t)) + 
    (h^2*(m^4 + 2*m^3*m\[CapitalDelta] + 2*m^2*m\[CapitalDelta]^2 - 
       10*m*m\[CapitalDelta]^3 - 11*m\[CapitalDelta]^4)*
      Log[ScaleMu^2/m\[CapitalDelta]^2])/(432*F^2*m^2*Pi^2) - 
    (h^2*(m + m\[CapitalDelta])^2*(5*m^4 + 12*m^3*m\[CapitalDelta] - 
       10*m^2*m\[CapitalDelta]^2 + 36*m*m\[CapitalDelta]^3 - 
       31*m\[CapitalDelta]^4)*(1 + (1 - m\[CapitalDelta]^2/m^2)*
        Log[m\[CapitalDelta]^2/(-m^2 + m\[CapitalDelta]^2)] + 
       Log[ScaleMu^2/m\[CapitalDelta]^2]))/(864*F^2*m^2*m\[CapitalDelta]^2*
      Pi^2)


==> anc/F_EM_supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    293007,       6616]
NotebookOptionsPosition[    286760,       6510]
NotebookOutlinePosition[    287124,       6526]
CellTagsIndexPosition[    287081,       6523]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Notebook by Fernando Alvarado (please contact at falvar@ific.uv.es for \
questions) in collaboration with Di An , Stefan Leupold and Luis Alvarez-Ruso.\
\>", "Text",
 CellChangeTimes->{{3.8340376275592213`*^9, 3.8340376333184032`*^9}, {
  3.8490658300491333`*^9, 3.84906583560712*^9}, {3.897534505823505*^9, 
  3.897534515702182*^9}, {3.897537932669826*^9, 3.897537961191087*^9}, {
  3.897538411290913*^9, 
  3.89753843991315*^9}},ExpressionUUID->"8a403989-c417-4822-8321-\
2f341d42c54c"],

Cell[TextData[{
 "We have calculated the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "EM"], TraditionalForm]],ExpressionUUID->
  "3b56e79f-a393-477c-b847-77b437883ede"],
 " in ChPT and in dispersive theory. Since the dispersive result can be \
obtained (numerically) from compact expressions, we do not report it here. We \
only provide the ChPT form factor, we regard that it is better to report it \
in a Mathematica notebook since the expressions are lengthy.\n\n We have \
calculated the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "EM"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d0f8514d-edbe-40b7-a3de-12cc838057e9"],
 " in ChPT with explicit  \[CapitalDelta] in EOMS renormalization scheme.  We \
provide the ChPT form factor and also the ChPT term that we add to the \
dispersive expression in the combined calculation, i.e. the contributions \
without 2\[Pi] cuts. We report in this notebook the expressions of the form \
factors that we fit to the LQCD data. Therefore, the prescriptions explained \
in the article, such as the truncation of \[CapitalDelta] contributions, have \
been applied to the expressions below.\n\n The form factor is a function of \
Passarino- Veltman integrals (see appendix C.9  in  Advanced Quantum Field \
Theory by Jorge Crispim Rom\[ATilde]o, \
https://porthos.tecnico.ulisboa.pt/Public/textos/tca.pdf,   for the \
definitions). Here A0, B0, C0, D0 represent only the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "1fcbd229-1b40-4895-ab18-922c62913af4"],
 "-1 renormalized part of the integrals. The variables  m, m\[CapitalDelta], \
g, F stand for m0, m\[CapitalDelta]0,  gA0, F0, i.e. the chiral limit values \
and note that h stays for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "A"], TraditionalForm]],ExpressionUUID->
  "99ab5a5e-bbc2-470f-a984-fb9141456ef8"],
 ", the \[Pi]N\[CapitalDelta] coupling. t= - Q2 is the Mandelstam variable \
and M stays for the pion mass."
}], "Text",
 CellChangeTimes->{{3.834034385334124*^9, 3.8340345498343487`*^9}, {
   3.834034640023532*^9, 3.834034641298061*^9}, {3.8340352305666*^9, 
   3.834035233427992*^9}, {3.834036177592805*^9, 3.834036213784466*^9}, 
   3.842407764248302*^9, {3.8489985810223627`*^9, 3.848998591990163*^9}, 
   3.849074516692774*^9, {3.849074826266321*^9, 3.849074897279889*^9}, {
   3.8490752042113037`*^9, 3.849075209152182*^9}, {3.849075321760799*^9, 
   3.849075379465637*^9}, {3.849083794594905*^9, 3.849083799860745*^9}, {
   3.8490841824175453`*^9, 3.849084188841259*^9}, {3.853841761228106*^9, 
   3.8538418004796333`*^9}, {3.853848087425363*^9, 3.853848112737035*^9}, {
   3.8539100976112823`*^9, 3.853910119663454*^9}, {3.853927419883606*^9, 
   3.853927421826578*^9}, 3.854101314553584*^9, {3.854101525920123*^9, 
   3.854101533645796*^9}, {3.8545957403046837`*^9, 3.854595754411134*^9}, {
   3.897535183987282*^9, 3.897535229111754*^9}, {3.8975352758341513`*^9, 
   3.897535431412998*^9}, {3.897535564404887*^9, 3.897535638807122*^9}, {
   3.897535687690647*^9, 3.8975357181170797`*^9}, {3.897535768357407*^9, 
   3.8975358551987762`*^9}, {3.897535925329863*^9, 3.8975360737313013`*^9}, {
   3.897536120839167*^9, 3.897536235366789*^9}, 3.897536675950203*^9, {
   3.89753670902185*^9, 3.897536710549014*^9}, {3.897536780999448*^9, 
   3.897536791384769*^9}, {3.897538087652748*^9, 3.897538087984418*^9}, {
   3.897538373336336*^9, 3.897538375788219*^9}, {3.89753849088794*^9, 
   3.89753852611169*^9}},ExpressionUUID->"366cdc13-600c-4aea-9860-\
7a1bbed605c1"],

Cell[CellGroupData[{

Cell["\<\
If one wants to evaluate the expressions, load FeynCalc and FeynHelpers:\
\>", "Subsection",
 CellChangeTimes->{{3.5927425394160213`*^9, 3.592742549759491*^9}, 
   3.5927425864340143`*^9, 3.897534599854149*^9, {3.897537231147838*^9, 
   3.897537234779922*^9}, {3.897537428931467*^9, 
   3.8975374540763702`*^9}},ExpressionUUID->"c6c0cfe9-4f6f-40c6-b78b-\
fe28cc6214be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$LoadAddOns", "=", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"to", " ", "use", " ", "packagex"}], "\[Rule]", "PaXEvaluate"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{3.738071466126198*^9, 3.73830405839942*^9, 
  3.778921696324417*^9, 3.7789219528283978`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"dfe20dc2-e96d-46ee-ad02-facb3ae5585c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.465877813913748*^9, 3.465877814005395*^9}, 
   3.465877874945975*^9, {3.720507505437693*^9, 3.720507511450719*^9}, 
   3.720507547658121*^9, {3.720534156148192*^9, 3.720534169359359*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d0965a0f-c1c6-4e2f-81a9-2f03fef224f0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"9.3.0 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"documentation", " ", "center"}],
      BaseStyle->"Link",
      ButtonData:>"paclet:FeynCalc/",
      ButtonNote->"paclet:FeynCalc/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\", check out the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["wiki",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or write to the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"mailing", " ", 
       RowBox[{"list", "."}]}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feyncalc.org/forum/"], None},
      ButtonNote->"http://www.feyncalc.org/forum/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["9.3.0 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "documentation center", BaseStyle -> "Link", ButtonData :> 
      "paclet:FeynCalc/", ButtonNote -> "paclet:FeynCalc/"]], "Text"], 
   Style[", check out the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["wiki", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" or write to the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["mailing list.", ButtonData :> {
        URL["http://www.feyncalc.org/forum/"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "http://www.feyncalc.org/forum/"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"dcf46ffd-90a7-4774-b612-de6bdddd9d99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"To save your and our time, please check our \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FAQ",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/wiki"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" for answers to some common FeynCalc questions.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["To save your and our time, please check our ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["FAQ", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/wiki/FAQ"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/wiki"]], "Text"], 
   Style[" for answers to some common FeynCalc questions.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132460061*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5f712a51-fb22-4b1f-b215-983738e32941"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"See also the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynCalc in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["See also the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynCalc in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132460973*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e1c1fde6-7899-42f6-a913-b560fbf4d152"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, \
P3H-20-002, TTP19-020, TUM-EFT 130/19, arXiv:2001.04407\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132461684*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6bd38951-5cc2-423e-8bec-80b0c95ba718"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, R. Mertig and F. Orellana, Comput. \
Phys. Commun., 207, 432-444, 2016, arXiv:1601.01167\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132462414*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"35ad0bd2-35dd-48df-87d5-0cd6cceb0081"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] R. Mertig, M. B\[ODoubleDot]hm, and A. Denner, \
Comput. Phys. Commun., 64, 345-359, 1991.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132463135*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"700e9bf5-1613-4630-961c-fc4bed79180d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"1.2.0, for more information see the accompanying \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"publication", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["1.2.0, for more information see the accompanying ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "publication.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132463928*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ca22e4eb-d77d-4e23-8822-e453c11b9103"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["Have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynHelpers in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132464746*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1b2ac5ab-0f56-4fd7-9c98-6388300b2b83"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", Comput. Phys. Commun., 218, 48-65, 2017, \
arXiv:1611.06793\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.9060351324654493`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"fb69f681-6801-46fb-8069-e97d66d0f3c7"],

Cell[BoxData[
 StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132466178*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5882a69b-5085-47f1-b05a-cf008314c6f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FIRE",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://science.sander.su/FIRE.htm"], None},
      ButtonNote->"http://science.sander.su/FIRE.htm"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by A. Smirnov, if you are using the function FIREBurn.\"\>",
     "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["FIRE", ButtonData :> {
        URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
    "Text"], 
   Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132466919*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f902565f-d8b3-4926-b87d-d580f881200f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"Package", "-", "X"}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://packagex.hepforge.org"], None},
      ButtonNote->"https://packagex.hepforge.org"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["Package-X", ButtonData :> {
        URL["https://packagex.hepforge.org"], None}, BaseStyle -> "Hyperlink",
       ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
   Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132467759*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"887d55fc-d203-4546-afdf-c1fbc921d76c"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "\[OpenCurlyDoubleQuote]PXn2\[CloseCurlyDoubleQuote] is our function to \
obtain  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "e5a2b0ec-894c-4d8d-84ee-3edbc7ea777f"],
 "-1 renormalized integrals using FeynHelprs:"
}], "Text",
 CellChangeTimes->{{3.897537316189431*^9, 
  3.8975373532787037`*^9}},ExpressionUUID->"97cdd9ea-20bb-44c0-9c47-\
191a9021c6d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rdef", "=", 
    RowBox[{"{", 
     RowBox[{"EulerGamma", "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "Epsilon"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "+", "1", "+", "R"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"MS", " ", "tilde", " ", "renormalization"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PXn", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PaXEvaluate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], 
         RowBox[{"2", " ", "Epsilon"}]], "x"}], ",", 
       RowBox[{"PaXC0Expand", "\[Rule]", "True"}], ",", 
       RowBox[{"PaXD0Expand", "\[Rule]", "True"}]}], "]"}], "/.", "Rdef"}], "/.", 
    RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "\n", 
 RowBox[{
  RowBox[{"paverule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A0", "[", "x1_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"PXn", "[", 
       RowBox[{"A0", "[", "x1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], "\[RuleDelayed]", "  ", 
      RowBox[{"PXn", "[", 
       RowBox[{"B0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"C0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
       "]"}], "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"C0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}],
         "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"D0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",",
         "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"D0", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", 
         "x7", ",", "x8", ",", "x9", ",", "x10"}], "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PXn2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A0", "[", "y_", "]"}], ",", 
       RowBox[{"B0", "[", "y___", "]"}], ",", 
       RowBox[{"C0", "[", "y___", "]"}], ",", 
       RowBox[{"D0", "[", "y___", "]"}]}], "}"}]}], "]"}], "/.", 
   "paverule3"}]}]}], "Input",
 CellChangeTimes->{{3.787554219072988*^9, 3.7875542259597282`*^9}, {
   3.790320868066917*^9, 3.7903208786407833`*^9}, {3.790323370100306*^9, 
   3.790323396939455*^9}, {3.791627454052771*^9, 3.791627459003333*^9}, 
   3.897537374381495*^9, 3.8975383136080112`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"591ad7a0-abf2-495e-9c96-bf9d11598dc1"],

Cell["Example:", "Text",
 CellChangeTimes->{{3.856930670929626*^9, 3.8569306926043863`*^9}, {
  3.856930764343193*^9, 3.856930787230101*^9}, {3.897538297075838*^9, 
  3.897538298209476*^9}, {3.897538549623968*^9, 
  3.89753858346483*^9}},ExpressionUUID->"eafca11e-78c7-44c2-a62f-\
91ed9194b865"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PXn2", "[", 
  RowBox[{"A0", "[", 
   SuperscriptBox["M", "2"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.856930675871481*^9, 3.856930680969644*^9}, {
   3.856930738730448*^9, 3.8569307466182213`*^9}, {3.8975382097706757`*^9, 
   3.897538237007468*^9}, 3.897538285337027*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a121ee3b-368a-460c-a413-661823020ea1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   RowBox[{"log", "(", 
    FractionBox[
     SuperscriptBox["\[Mu]", "2"], 
     SuperscriptBox["M", "2"]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8569306830709143`*^9, {3.856930742009407*^9, 3.856930747560319*^9}, 
   3.8569342175474777`*^9, 3.857011465953026*^9, 3.8570152573735647`*^9, 
   3.857095985507057*^9, 3.857191329573661*^9, 3.8572129815945463`*^9, 
   3.8572132218690643`*^9, 3.857219507982786*^9, 3.857438404743477*^9, 
   3.857442423333139*^9, 3.857444924415506*^9, 3.857448093242598*^9, 
   3.8574721280134773`*^9, 3.857525053746818*^9, 3.857630479613728*^9, 
   3.857702303529323*^9, 3.8577853521766453`*^9, 3.857809620394682*^9, 
   3.858043370868546*^9, 3.858052123958323*^9, 3.8580541859627447`*^9, 
   3.858131410690619*^9, 3.858137547051285*^9, 3.8581375832924623`*^9, 
   3.858138205411799*^9, 3.8581385829204893`*^9, 3.858138755055187*^9, 
   3.8582186501791363`*^9, 3.858222810471127*^9, 3.858305997440084*^9, 
   3.858331731805765*^9, 3.858394203344658*^9, 3.858648755263735*^9, 
   3.8587360140841227`*^9, 3.8588248296443253`*^9, 3.85891113136544*^9, 
   3.858937443849856*^9, 3.8589379388793592`*^9, 3.8589391212381783`*^9, 
   3.8591698498054237`*^9, 3.8598765508111897`*^9, 3.859948261724409*^9, 
   3.860035784116562*^9, 3.860122867111171*^9, 3.861768253466042*^9, 
   3.861779862197324*^9, 3.8617883802636633`*^9, 3.861789049241167*^9, 
   3.861847031132299*^9, 3.862028191217538*^9, 3.862278122965007*^9, 
   3.862465458985498*^9, 3.862469629790421*^9, 3.862482648771864*^9, 
   3.8624827014231586`*^9, 3.8625388326798553`*^9, 3.862629154758644*^9, 
   3.862886483899091*^9, 3.862984404870373*^9, 3.862985596622962*^9, 
   3.863057303647753*^9, 3.863079068153455*^9, 3.863089460890473*^9, 
   3.86314373121603*^9, 3.863576107230961*^9, 3.863750799255013*^9, 
   3.863764606877409*^9, 3.864099957112871*^9, 3.869281941628717*^9, 
   3.869708481054083*^9, 3.869804030840914*^9, 3.869891589397484*^9, 
   3.870149502007661*^9, 3.870227632226039*^9, 3.873513820605501*^9, 
   3.8776651980407543`*^9, 3.877746490513032*^9, 3.877763836741074*^9, 
   3.8780055994910297`*^9, 3.878094764081601*^9, 3.878183230509789*^9, 
   3.87826707469527*^9, 3.878806373612379*^9, 3.878808241346464*^9, 
   3.878810007497409*^9, 3.8793263383461533`*^9, 3.8794777879326773`*^9, 
   3.879825815478663*^9, 3.879920831251925*^9, 3.879921995382979*^9, 
   3.879937029698008*^9, 3.879995069317951*^9, 3.879995231136195*^9, 
   3.880189597035408*^9, 3.880692376501408*^9, 3.880711819603857*^9, 
   3.881824833079238*^9, 3.88285947619013*^9, 3.8828602561269617`*^9, 
   3.883109612269681*^9, 3.88311049738311*^9, 3.883193738269701*^9, 
   3.883475307085774*^9, 3.883538576236107*^9, 3.883624571527371*^9, 
   3.883799320092161*^9, 3.884058886266189*^9, 3.884080592927127*^9, 
   3.884144494947146*^9, 3.8842326614351883`*^9, 3.88431643756359*^9, 
   3.884401309721087*^9, 3.884402603694262*^9, 3.884403123826123*^9, 
   3.884747092367379*^9, 3.884922290712191*^9, 3.885007418116458*^9, 
   3.8852705498292923`*^9, 3.885610451894539*^9, 3.8858716467843237`*^9, 
   3.888376167887269*^9, 3.888548187033551*^9, 3.89374036117444*^9, 
   3.893996464735395*^9, 3.896775214559094*^9, 3.897379417111939*^9, 
   3.897385502997684*^9, 3.897444536372981*^9, 3.897444763760661*^9, 
   3.897455470401*^9, 3.897534343842423*^9, 3.897534934666263*^9, 
   3.8975368338076553`*^9, 3.897538184266974*^9, {3.897538218360276*^9, 
   3.897538237757657*^9}, 3.897538285977963*^9, 3.906035132846322*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"830f0f59-54b0-48b8-96d7-dc4c5c345118"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "EM"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0461d620-654b-4488-801f-deb672ef87ac"],
 " expressions"
}], "Section",
 CellChangeTimes->{{3.897379045419709*^9, 3.89737904578508*^9}, {
  3.897535508595868*^9, 
  3.897535512860569*^9}},ExpressionUUID->"14f9b209-4f82-4536-8854-\
29782cf3154a"],

Cell[CellGroupData[{

Cell[TextData[{
 "Importing the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "EM"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ad4bdd00-bd75-4fd1-a950-4cfd6ea75cc0"],
 " expressions:"
}], "Subsection",
 CellChangeTimes->{
  3.8975374636375437`*^9, {3.897537502185301*^9, 
   3.897537508435212*^9}},ExpressionUUID->"b4af6a60-f63e-4294-acd9-\
ddabed155476"],

Cell["\<\
Ancillary  \[OpenCurlyDoubleQuote].dat\[CloseCurlyDoubleQuote]  files  should \
be saved in the same folder as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8213377601330357`*^9, 3.821337813156666*^9}, {
   3.821337938115006*^9, 3.8213379654331083`*^9}, 3.8340338926213093`*^9, {
   3.834033987268515*^9, 3.834034019846179*^9}, {3.8340373892959833`*^9, 
   3.8340374733024197`*^9}, {3.836624899268365*^9, 3.8366249022706656`*^9}, {
   3.8366249329551463`*^9, 3.8366249348498507`*^9}, {3.8490743241421013`*^9, 
   3.8490743553861237`*^9}, {3.853841453399234*^9, 
   3.853841494543543*^9}},ExpressionUUID->"4c9492e5-982c-421c-94d1-\
7022761e60c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"notebookdir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", "notebookdir", "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "your", " ", "working", " ", "directory", " ", "to", " ", 
    "the", " ", "actual", " ", "location", " ", "of", " ", "this", " ", 
    "notebook"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.821337941301071*^9, 3.821337983862368*^9}, {
   3.83403390827949*^9, 3.8340339130159483`*^9}, {3.83403744994106*^9, 
   3.834037463031024*^9}, 3.8366249800866785`*^9, {3.849074407040586*^9, 
   3.8490744075469313`*^9}, 3.8538415044251823`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"8f9638b0-2ec3-43b2-ad06-2ec48f7f2238"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\<F1totp3isovecTruncChPT.dat\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<F1no2pi.dat\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<F2totp4isovecTruncChPT.dat\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<F2no2pi.dat\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8975348901685343`*^9, 3.897534962507535*^9}, {
  3.897535000100698*^9, 3.89753504908594*^9}, {3.9060350772052917`*^9, 
  3.906035083127777*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e7b50f1e-1386-4501-9b64-9f41f02489ae"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2304bf24-910f-4fa5-8de7-2bf724ac1545"],
 " in ChPT"
}], "Subsection",
 CellChangeTimes->{{3.897379048947691*^9, 3.897379051426902*^9}, {
  3.8975356665893297`*^9, 3.89753567632251*^9}, {3.897536249255766*^9, 
  3.8975362495516453`*^9}},ExpressionUUID->"ecc4298f-d1d0-4ccd-9969-\
7a546c427e44"],

Cell["The expression:", "Text",
 CellChangeTimes->{{3.897380450306521*^9, 
  3.89738045329317*^9}},ExpressionUUID->"5566aa33-39ce-4947-8715-\
b228a6370cce"],

Cell[CellGroupData[{

Cell[BoxData["F1totp3isovecTruncChPT"], "Input",
 CellChangeTimes->{3.897534219768139*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"b7468efa-143b-4f1a-820b-9ce22969e7b5"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      FormBox[
       TagBox[
        FormBox[
         RowBox[{
          SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
          RowBox[{
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["m", "2"], ",", "0", ",", 
           SuperscriptBox["M", "2"], ",", 
           SuperscriptBox["m", "2"], ",", 
           SuperscriptBox["M", "2"]}], ")"}],
         TraditionalForm],
        HoldForm],
       TraditionalForm], " ", 
      SuperscriptBox["M", "4"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["M", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   RowBox[{"2", " ", "d6", " ", "t"}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["g", "2"], " ", "t", " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", "m"}], 
          "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], 
         ")"}]}], "-", 
       RowBox[{"81", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["M", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", "m"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}], ")"}], 
     " ", "t", " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m\[CapitalDelta]", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "5"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           "m"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"]}]}], 
         ")"}], " ", 
        SuperscriptBox["h", "2"]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["g", "2"]}], "+", "1"}], ")"}], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"0", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"432", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["g", "2"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"72", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["m", "8"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "7"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}], "-", 
          RowBox[{"2", " ", "t", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
        "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"864", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"192", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"11", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"17", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"80", " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"21", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"122", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"19", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                RowBox[{"46", " ", "t", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"7", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", "m"}], "+", 
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["M", "6"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"36", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
                RowBox[{"2", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["M", "4"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                RowBox[{"20", " ", "t", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                SuperscriptBox["t", "2"]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
             SuperscriptBox["t", "3"], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["h", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"5", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 SuperscriptBox["M", "2"]}], "-", 
                RowBox[{"5", " ", "t"}]}], ")"}], " ", "t", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["t", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{"2", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
        "m"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"]}], ")"}], 
     " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "0", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", " ", 
        SuperscriptBox["M", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"12", " ", "t", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"72", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["m", "10"]}], "-", 
       RowBox[{"16", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "9"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"5", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "8"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"7", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "7"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", "t", " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "t"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"9", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "24"}], " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
             RowBox[{"30", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "8"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"7", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"2", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "8"]}], "-", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"11", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], " ", 
        "m"}], "+", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "8"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"4", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m\[CapitalDelta]", "6"], "+", 
             RowBox[{"2", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          SuperscriptBox["m\[CapitalDelta]", "8"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", "t"}]}], ")"}]}]}], 
      ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5184", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "6"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5184", " ", 
       SuperscriptBox["F", "2"], " ", 
       SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", 
       SuperscriptBox["m", "6"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"53", " ", 
             SuperscriptBox["g", "2"]}], "-", "8"}], ")"}], " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g", "2"], "-", "1"}], ")"}], " ", "t"}]}], ")"}], 
       " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
       SuperscriptBox["m", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          SuperscriptBox["m", "10"]}], "-", 
         RowBox[{"320", " ", "m\[CapitalDelta]", " ", 
          SuperscriptBox["m", "9"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"56", " ", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"5", " ", "t"}]}], ")"}], " ", 
          SuperscriptBox["m", "8"]}], "+", 
         RowBox[{"80", " ", "m\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
          " ", 
          SuperscriptBox["m", "7"]}], "-", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"420", " ", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"27", " ", "t"}]}], ")"}], " ", 
          SuperscriptBox["m", "6"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "36"}], " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"536", " ", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"79", " ", "t"}]}], ")"}], " ", 
          SuperscriptBox["m", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SuperscriptBox["M", "4"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
             " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"1296", " ", 
             SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"159", " ", 
             SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
          " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"250", " ", 
             SuperscriptBox["m\[CapitalDelta]", "5"], " ", "t"}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["m\[CapitalDelta]", "7"]}]}], ")"}], " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             SuperscriptBox["m\[CapitalDelta]", "8"]}], "+", 
            RowBox[{"21", " ", "t", " ", 
             SuperscriptBox["m\[CapitalDelta]", "6"]}]}], ")"}], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["m\[CapitalDelta]", "7"], " ", "t", " ", "m"}], "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["m\[CapitalDelta]", "8"], " ", "t"}]}], ")"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SuperscriptBox["m", "5"]}], "+", 
         RowBox[{"56", " ", "m\[CapitalDelta]", " ", 
          SuperscriptBox["m", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
          SuperscriptBox["m", "3"]}], "-", 
         RowBox[{"39", " ", 
          SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m\[CapitalDelta]", "4"], " ", "m"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"log", "(", "m\[CapitalDelta]", ")"}]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["m", "4"]}], "-", 
         RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
          SuperscriptBox["m", "3"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"log", "(", 
        RowBox[{
         SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
         SuperscriptBox["m", "2"]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.897380373596045*^9, 3.897385511969267*^9, 
  3.8974445449622917`*^9, 3.897444772571699*^9, 3.897455479051119*^9, 
  3.89753424699148*^9, 3.897534343973023*^9, 3.897536833923115*^9, 
  3.897538184389092*^9, 3.906035132915865*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"46da3e85-74a4-461d-8f96-babd6a83ed12"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c76e9052-848e-4396-90c1-258b1e9ddf43"],
 " ChPT term to add to the dispersive calculation"
}], "Subsection",
 CellChangeTimes->{
  3.897536329669532*^9},ExpressionUUID->"72797105-58ec-49bb-b718-\
7bd49a2f6408"],

Cell["The expression:", "Text",
 CellChangeTimes->{{3.88311147622143*^9, 3.883111486475617*^9}, {
  3.883113235625743*^9, 3.883113236689784*^9}, {3.897533721164824*^9, 
  3.897533730348365*^9}, {3.8975367551553593`*^9, 
  3.897536758451467*^9}},ExpressionUUID->"1fd1977e-3e8e-4bd7-9079-\
2eeca0e4e800"],

Cell[CellGroupData[{

Cell[BoxData["F1no2\[Pi]"], "Input",
 CellChangeTimes->{{3.883111506437248*^9, 3.883111571212027*^9}, 
   3.883113171098925*^9, {3.883113219004664*^9, 3.883113227025576*^9}, {
   3.8831132621939783`*^9, 3.883113369942233*^9}, 3.897380823425548*^9, 
   3.8973809596821404`*^9, {3.8975334125548897`*^9, 3.897533413353767*^9}, {
   3.897536280529808*^9, 3.897536286966962*^9}, {3.897537097802112*^9, 
   3.8975371032623787`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"df154180-5926-44c7-90fc-93ea3f6c4fe7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", "t", " ", 
      SuperscriptBox["g", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["M", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["M", "2"]], ")"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "M", " ", 
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{"M", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               SuperscriptBox["M", "2"]}]]}]}], 
           RowBox[{"2", " ", "m"}]], ")"}]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          SuperscriptBox["M", "2"]}]]]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"512", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"log", "(", "M", ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["m", "2"], 
          SuperscriptBox["M", "2"]], ")"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "M", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          SuperscriptBox["M", "2"]}]], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          RowBox[{"M", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              SuperscriptBox["M", "2"]}]]}]}], 
          RowBox[{"2", " ", "m"}]], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], ")"}], "-", "1"}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "2"], " ", "t", " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", "t", " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["M", "2"]], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "-", "t"}], ")"}], " ", "t", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], ")"}], "+", 
       FractionBox[
        RowBox[{
         SqrtBox[
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}]}]], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"]}], "-", "t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"]}]], ")"}]}], "t"], "+", "1"}], ")"}], 
     " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"], " ", 
      SqrtBox[
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]]}]], 
    SuperscriptBox["m", "2"], " ", 
    SuperscriptBox["M", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["m", "4"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"]}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["m", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["log", "2"], "(", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["M", "2"]}], 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "-", "t", "+", 
         SqrtBox[
          RowBox[{"t", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}]}], ")"}]}]]}]], ")"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}], "+", "t", "+", 
           SqrtBox[
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}]]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}]],
         TraditionalForm], "+", 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", "t"}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"M", " ", "t"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}]]}]],
         TraditionalForm], "+", 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]], "-", "t"}], ")"}]}], 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}]], "-", 
           RowBox[{"M", " ", "t"}]}]],
         TraditionalForm], "+", 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"M", " ", "t"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}]]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]], "-", "t"}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"M", " ", "t"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"t", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}]]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "t"}], "-", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{
           RowBox[{"t", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              SuperscriptBox["M", "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], 
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", " ", "t"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]], " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SqrtBox[
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{
           RowBox[{"t", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], 
          RowBox[{"M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", " ", "t"}], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]], " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SqrtBox[
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}]}], 
           ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{
           RowBox[{"t", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              SuperscriptBox["M", "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["M", "2"], " ", "t"}], "-", 
           RowBox[{"M", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SqrtBox[
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         FractionBox[
          RowBox[{
           RowBox[{"t", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["M", "2"], " ", "t"}], "-", 
           RowBox[{"M", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}], " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}]],
         TraditionalForm], 
        FormBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SqrtBox[
                RowBox[{"t", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SqrtBox[
              RowBox[{"t", " ", 
               RowBox[{"(", 
                RowBox[{"t", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}]}], ")"}]}]]}]}], ")"}]}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "(", 
        FormBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"]}], "+", "t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"]}]}], ")"}]}]]}], 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "+", "t"}], ")"}]}]}]]}],
         TraditionalForm], 
        FormBox[
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "t"}],
         TraditionalForm], "\[Epsilon]", ")"}]}], "+", 
      RowBox[{"2", " ", 
       TemplateBox[{"2",FractionBox[
          RowBox[{
            RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "-", "t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
               RowBox[{"(", 
                 RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], 
          RowBox[{
            RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", "t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
               RowBox[{"(", 
                 RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}]]},
        "PolyLog"]}], "-", 
      RowBox[{"2", " ", 
       TemplateBox[{"2",FractionBox[
          RowBox[{
            RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "-", "t", "+", 
            SqrtBox[
             RowBox[{"t", " ", 
               RowBox[{"(", 
                 RowBox[{"t", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"]}]}], ")"}]}]]}], 
          RowBox[{
            RowBox[{"8", " ", 
              SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{
                  SuperscriptBox["M", "2"], "+", "t"}], ")"}]}]}]]},
        "PolyLog"]}]}], ")"}], " ", 
    SuperscriptBox["g", "2"]}], "-", 
   RowBox[{"2", " ", "d6", " ", "t"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5184", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m", "6"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"5", " ", 
     SuperscriptBox["h", "2"], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"56", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"39", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "m"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["m\[CapitalDelta]", "5"]}]}], ")"}], " ", 
        RowBox[{"log", "(", "m\[CapitalDelta]", ")"}], " ", 
        SuperscriptBox["m\[CapitalDelta]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"8", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m", "8"]}], "+", 
          RowBox[{"16", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "7"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["m", "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"], " ", 
           SuperscriptBox["m", "5"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["m", "4"]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["m", "4"]}], "+", 
             RowBox[{"6", " ", "m\[CapitalDelta]", " ", 
              SuperscriptBox["m", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
           RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["m\[CapitalDelta]", "5"], " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"63", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "7"], " ", "m"}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["m\[CapitalDelta]", "8"]}]}], ")"}]}]}], 
      ")"}]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.897537097975834*^9, 3.897538184423935*^9, 
  3.906035132971534*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6d282c2c-be4e-4ffe-8fef-f08e493734b0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0b70a45f-ef47-46a5-b525-db475bf5dc3c"],
 " in ChPT"
}], "Subsection",
 CellChangeTimes->{
  3.897381590268243*^9, {3.897536301822501*^9, 
   3.897536307086996*^9}},ExpressionUUID->"a5d9c75b-e1e0-4798-bab1-\
669e44f48642"],

Cell["The expression:", "Text",
 CellChangeTimes->{{3.897532987952991*^9, 
  3.897532992649357*^9}},ExpressionUUID->"089c4dd8-2251-4582-98db-\
77e286abb379"],

Cell[CellGroupData[{

Cell[BoxData["F2totp4isovecTruncChPT"], "Input",
 CellChangeTimes->{
  3.8975329529390507`*^9, 3.897536293176262*^9, {3.897537116627256*^9, 
   3.897537141338387*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b4486441-c973-4ef1-85a2-6f7ba3ae12df"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"log", "(", "m", ")"}], " ", 
     SuperscriptBox["m", "6"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
     SuperscriptBox["m", "6"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     SuperscriptBox["m", "6"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "6"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["M", "4"]}], "-", 
       RowBox[{"4", " ", "t", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "t"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", "t", " ", 
     RowBox[{"log", "(", "m", ")"}], " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g", "2"], " ", "t", " ", 
     RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", "t", " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", 
     SuperscriptBox["g", "2"], " ", "t", " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["m", "4"]}], 
    RowBox[{"1296", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{"13", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["m", "3"]}], 
    RowBox[{"648", " ", 
     SuperscriptBox["F", "2"], " ", "m\[CapitalDelta]", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"c6", "+", "1"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"c6", "+", "3"}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c6", "+", "1"}], ")"}], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"c6", " ", 
        SuperscriptBox["M", "2"], " ", "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c6", "+", "3"}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"c6", " ", "t"}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"c6", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "+", "t"}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"log", "(", "m", ")"}], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], ")"}], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"c6", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", "t"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"41", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["m", "2"]}], 
    RowBox[{"648", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   RowBox[{"16", " ", "e106", " ", 
    SuperscriptBox["M", "2"], " ", "m"}], "+", 
   RowBox[{"4", " ", "e74", " ", "t", " ", "m"}], "+", 
   FractionBox[
    RowBox[{"c4", " ", "t", " ", "m"}], 
    RowBox[{"36", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["m", "7"]}], "+", 
          RowBox[{"72", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "252"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"54", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["m", "5"]}], "-", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"88", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
             RowBox[{"7", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                RowBox[{"7", " ", "t"}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"47", " ", "t"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}],
               " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
                RowBox[{"8", " ", "t", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
                SuperscriptBox["t", "2"]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
             SuperscriptBox["t", "3"], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
              SuperscriptBox["t", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], 
           " ", "m"}], "-", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"t", "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
             SuperscriptBox["t", "2"], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["m", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}]}], "-", 
          RowBox[{"c4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"t", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", "m"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "9"]}], "+", 
       RowBox[{"12", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
          RowBox[{"2", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "7"]}], "-", 
       RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"2", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          SuperscriptBox["t", "2"], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"3", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"7", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
             SuperscriptBox["t", "2"]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"14", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["M", "8"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"11", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
             RowBox[{"19", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"], " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "8"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"], " ", "t"}]}], ")"}], " ", 
        "m"}], "+", 
       RowBox[{"m\[CapitalDelta]", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["M", "6"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"5", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m\[CapitalDelta]", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"], " ", "t"}]}], ")"}]}]}], 
      ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", "m"}]}], "-", 
   FractionBox[
    RowBox[{"c4", " ", 
     SuperscriptBox["M", "2"], " ", "m"}], 
    RowBox[{"6", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", "m\[CapitalDelta]", " ", "m"}], 
    RowBox[{"216", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", "c6", "+", 
   RowBox[{"2", " ", "d6", " ", "t"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "34"}], " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"52", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"4", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"12", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "21"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          SuperscriptBox["m\[CapitalDelta]", "2"], "+", 
          RowBox[{"2", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "42"}], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
          RowBox[{"7", " ", "t"}]}], ")"}], " ", "t", " ", "m"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "4"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "4"]}], ")"}], " ", "t"}]}], 
      ")"}]}], 
    RowBox[{"648", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c6", " ", "t"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "6"], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", "t"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
          SuperscriptBox["M", "2"]}], ")"}], " ", "t", " ", "m"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
        "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m\[CapitalDelta]", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"108", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", "t"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"64", " ", 
        SuperscriptBox["m", "6"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c6", "-", "15"}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"4", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c6"}], "+", "3"}], ")"}], " ", 
        SuperscriptBox["M", "2"], " ", "t", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"c6", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"108", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", " ", "t"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "3"]}]}], ")"}], "2"]}]], 
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", 
        SuperscriptBox["m", "10"]}], "+", 
       RowBox[{"44", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "9"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"42", " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"38", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
          RowBox[{"11", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", 
           SuperscriptBox["m\[CapitalDelta]", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}], "-", 
          RowBox[{"22", " ", "t", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
        SuperscriptBox["m", "7"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "114"}], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"52", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"3", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"62", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          SuperscriptBox["t", "2"], "-", 
          RowBox[{"25", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "6"]}], "-", 
       RowBox[{"m\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"52", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"62", " ", 
           SuperscriptBox["M", "6"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"62", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "-", 
             RowBox[{"9", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"93", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"20", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"62", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"67", " ", "t", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"m\[CapitalDelta]", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"38", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"76", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", "t"}], ")"}], 
           " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"38", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", 
           SuperscriptBox["M", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t"}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["t", "2"], " ", "m"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", 
           SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "3"], " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   FractionBox[
    RowBox[{"3", " ", "c6", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["M", "2"]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["M", "2"]], ")"}], " ", 
         SuperscriptBox["M", "2"]}], 
        SuperscriptBox["m", "2"]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"log", "(", "M", ")"}], "-", 
          RowBox[{"log", "(", "\[Mu]", ")"}], "+", "2"}], ")"}], " ", 
        SuperscriptBox["M", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["M", "4"]}], "-", 
           SuperscriptBox["M", "6"]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{"M", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               SuperscriptBox["M", "2"]}]]}]}], 
           RowBox[{"2", " ", "m"}]], ")"}]}], 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["M", "4"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["M", "2"]}]}]]}]]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"]}], 
    RowBox[{"432", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "c2", " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "m"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1728", " ", 
      SuperscriptBox["F", "2"], " ", 
      SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", 
      SuperscriptBox["m", "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"72", " ", 
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["m", "3"]}], "-", 
          RowBox[{"3", " ", "c6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g", "2"], "-", "4"}], ")"}], " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["g", "2"], "+", "4"}], ")"}], " ", "t"}]}], 
            ")"}], " ", "m"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "c4", " ", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"9", " ", "c2", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", 
           SuperscriptBox["m", "6"]}], "+", 
          RowBox[{"30", " ", "m\[CapitalDelta]", " ", 
           SuperscriptBox["m", "5"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["M", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"2", " ", "t"}]}], ")"}], " ", 
           SuperscriptBox["m", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["m\[CapitalDelta]", "3"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["M", "2"], " ", "m\[CapitalDelta]"}], "-", 
             RowBox[{"9", " ", "t", " ", "m\[CapitalDelta]"}]}], ")"}], " ", 
           SuperscriptBox["m", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["M", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "t"}], "-", 
                RowBox[{"22", " ", 
                 SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["m\[CapitalDelta]", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m\[CapitalDelta]", "2"], " ", "t"}]}], ")"}], 
           " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{"4", " ", "m\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", 
             SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", "t", " ", 
           "m"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", 
              SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], "2"], " ", 
           "t"}]}], ")"}]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["M", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], "+", 
       RowBox[{"2", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
     RowBox[{"log", "(", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m\[CapitalDelta]", "2"]], ")"}]}], 
    RowBox[{"432", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["m", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"12", " ", "m\[CapitalDelta]", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["m\[CapitalDelta]", "3"], " ", "m"}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["m\[CapitalDelta]", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["m\[CapitalDelta]", "2"], 
           SuperscriptBox["m", "2"]]}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["m\[CapitalDelta]", "2"], 
          RowBox[{
           SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
           SuperscriptBox["m", "2"]}]], ")"}]}], "+", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m\[CapitalDelta]", "2"]], ")"}], "+", "1"}], ")"}]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["m", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["h", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "m\[CapitalDelta]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"m", "+", "m\[CapitalDelta]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "+", 
       RowBox[{"4", " ", "m\[CapitalDelta]", " ", "m"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}], " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
        RowBox[{"log", "(", "m\[CapitalDelta]", ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          SuperscriptBox["m\[CapitalDelta]", "2"]}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{
          SuperscriptBox["m\[CapitalDelta]", "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox["m\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["m", "4"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.897537116791108*^9, 3.897538184468721*^9, 
  3.9060351330395813`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"244d53cc-8cbe-475c-ad96-bce41acc56f8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2222a243-b4b0-439c-b9c8-8e01296eea5b"],
 " ChPT term to add to the dispersive calculation"
}], "Subsection",
 CellChangeTimes->{{3.8975363503769293`*^9, 
  3.897536353135908*^9}},ExpressionUUID->"33256aa3-9074-4ed3-8f40-\
2bd796c0bbcc"],

Cell["The expression:", "Text",
 CellChangeTimes->{
  3.897533744967134*^9, {3.8975337772298517`*^9, 3.897533794427268*^9}, {
   3.897536764795391*^9, 
   3.897536766995058*^9}},ExpressionUUID->"d899a165-4c23-4aff-8c7f-\
ed6aa23dcf9a"],

Cell[CellGroupData[{

Cell[BoxData["F2no2\[Pi]"], "Input",
 CellChangeTimes->{
  3.897533528652185*^9, {3.897533583026575*^9, 3.897533600502638*^9}, 
   3.897533686940827*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"1adeec95-cab0-4900-ba7e-4aaf33addc77"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"c6", "+", "5"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c6"}], "-", "1"}], ")"}], " ", 
        SuperscriptBox["m", "2"], " ", "t"}], "-", 
       RowBox[{"c6", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"c6", "+", "1"}], ")"}], " ", 
        SuperscriptBox["m", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"c6", "+", "3"}], ")"}], " ", 
           SuperscriptBox["M", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"c6", "+", "1"}], ")"}], " ", "t"}]}], ")"}]}], "+", 
       RowBox[{"c6", " ", 
        SuperscriptBox["M", "2"], " ", "t"}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"B\"\>", "\<\"0\"\>"], "(", 
         RowBox[{"t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["M", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"c6", "+", "3"}], ")"}], " ", 
            SuperscriptBox["M", "2"]}], "-", 
           RowBox[{"c6", " ", "t"}], "+", "t"}], ")"}]}]}], "-", 
       RowBox[{"c6", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"]}], "+", "t"}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "4"]}]}], ")"}], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"C\"\>", "\<\"0\"\>"], "(", 
         RowBox[{
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["m", "2"], ",", "t", ",", 
          SuperscriptBox["m", "2"], ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["m", "2"]}], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["M", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "c2", " ", 
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "c6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["g", "2"], "-", "4"}], ")"}], " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{"c6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["g", "2"], "+", "4"}], ")"}], " ", "m", " ", "t"}], 
       "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox["m", "3"]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "3"]}], "-", 
       RowBox[{"m", " ", "t"}]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     FormBox[
      TagBox[
       FormBox[
        RowBox[{
         SubscriptBox["\<\"A\"\>", "\<\"0\"\>"], "(", 
         SuperscriptBox["m", "2"], ")"}],
        TraditionalForm],
       HoldForm],
      TraditionalForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c6", " ", "t"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "c2", " ", 
     SuperscriptBox["M", "4"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", "m"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "c6", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["M", "2"]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["M", "2"]], ")"}]}], 
        SuperscriptBox["m", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["M", "4"]}], "-", 
           SuperscriptBox["M", "6"]}], ")"}], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           RowBox[{"M", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               SuperscriptBox["M", "2"]}]]}]}], 
           RowBox[{"2", " ", "m"}]], ")"}]}], 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["M", "4"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["M", "2"]}]}]]}]], "-", 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"log", "(", "\[Mu]", ")"}]}], "+", 
          RowBox[{"log", "(", "M", ")"}], "+", "2"}], ")"}]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"]}]], "+", 
   FractionBox[
    RowBox[{"c6", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "-", "t"}], ")"}], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", "t"}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}], "-", "t"}], ")"}]}]], "+", "c6", "+", 
   RowBox[{"2", " ", "d6", " ", "t"}], "-", 
   RowBox[{"16", " ", "e106", " ", "m", " ", 
    SuperscriptBox["M", "2"]}], "+", 
   RowBox[{"4", " ", "e74", " ", "m", " ", "t"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["t", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "6"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["g", "2"], " ", 
     SuperscriptBox["m", "4"], " ", "t"}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], "2"]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.897533570433237*^9, 3.897533601309579*^9}, 
   3.897533689566104*^9, 3.897534363060717*^9, 3.8975368341146393`*^9, 
   3.897538184620124*^9, 3.906035133117625*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"5e3f88ca-2403-47e5-833b-9686cf236277"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ChPT plots for illustration", "Subsection",
 CellChangeTimes->{{3.89753639579053*^9, 
  3.8975364230691*^9}},ExpressionUUID->"04daad10-aa5c-4b21-ac45-7e4772be4864"],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "10064272-7e0c-43b0-a3e4-281d488f682d"],
 " in ChPT"
}], "Subsubsection",
 CellChangeTimes->{{3.897532972226317*^9, 3.8975329738409233`*^9}, {
  3.897536441589973*^9, 3.897536444668613*^9}, {3.89753662043546*^9, 
  3.897536648754204*^9}},ExpressionUUID->"4c982f9c-dc38-40f5-a28d-\
65f0988952c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"para0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", " ", "0.855"}], ",", 
     RowBox[{"m\[CapitalDelta]", "\[Rule]", " ", "1.166"}], ",", 
     RowBox[{"F", "\[Rule]", " ", "0.0856"}], ",", 
     RowBox[{"g", "\[Rule]", " ", "1.2754"}], ",", 
     RowBox[{"h", "\[Rule]", " ", "1.35"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8786253942652397`*^9, 3.8786254376529503`*^9}, {
   3.8786254727701607`*^9, 3.878625488009362*^9}, {3.878625542620418*^9, 
   3.8786255495961313`*^9}, {3.878625592110895*^9, 3.878625614004176*^9}, {
   3.878625644735313*^9, 3.878625647019122*^9}, 3.897538382913913*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"0d5a9ab1-e7f3-4c0e-b9c5-5e08a5fb8ff3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d6TruncChPTfit", "=", "0.074"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1totp3isovecTruncChPTfit", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"PXn2", "[", "F1totp3isovecTruncChPT", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"Epsilon", "\[Rule]", " ", "0"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"d6", "\[Rule]", " ", "d6TruncChPTfit"}], "}"}]}], "/.", 
     "para0"}], "/.", 
    RowBox[{"{", 
     RowBox[{"ScaleMu", "\[Rule]", " ", "0.77"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8838176930045*^9, 3.88381773053187*^9}, {
   3.8973798814363728`*^9, 3.8973798818377523`*^9}, {3.897536489071766*^9, 
   3.897536512020527*^9}, 3.8975365707777433`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a0d0d414-2bbd-4525-a803-d05069c2d7d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"F1totp3isovecTruncChPTfit", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "\[Rule]", " ", "0.139"}], ",", 
       RowBox[{"t", "\[Rule]", " ", 
        RowBox[{"-", "Q2"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Q2", ",", "0", ",", "0.6"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Red", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883816568288932*^9, 3.883816569113975*^9}, {
   3.883816634440626*^9, 3.883816635431229*^9}, {3.883816843733745*^9, 
   3.883816987318159*^9}, {3.883817026757552*^9, 3.883817035963175*^9}, {
   3.883817623359542*^9, 3.8838176257082148`*^9}, {3.883817826964076*^9, 
   3.883817841383163*^9}, {3.8838178802638083`*^9, 3.8838178838531237`*^9}, {
   3.894599098044571*^9, 3.894599108728569*^9}, {3.897121762418401*^9, 
   3.897121769611244*^9}, {3.8973798483425083`*^9, 3.897379891050102*^9}, 
   3.897533878804003*^9, {3.897536884136544*^9, 3.897536885815727*^9}, {
   3.897538150513959*^9, 3.897538150907178*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"aa51861b-f12f-4b74-b942-880c286d881b"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0f8/1AcAx/GLrHZ62MZtWV/O95I1X/I1ut7oWqSbXNosK19v6RDxsEpD
otFsikLflGmFtEqKKMqQmy+PuPvI9/O5z+fw8a3zoHSptPbD6/H8A15GwVFC
kQaLxRJ86H8NRcp4DyG9MS2U1KTeq5CfYmC4xMAcar99W0reqRBlVpnexXXC
QcF9nR1vVPCb1eDVcD2QWVvxtmhWhTa5+dLbXD8wN0K3fj+pwiKZS2oJNww5
eqPeLb0qmAoana9xD6HEbtmGjypUsGWzc//ipuNSajK7PFKFix0vtHyNz+F1
aXu1pPM5CNFdcUNpITpee3ymI3iOry19lJVFxWjJyp982zyJWQvdpBSzW/A6
EaB9zW0SbpfZQrvzd7Cigww93DAB103cl9nUPVRrB83nYwLMNhOjS8urcL+u
f/byo3FMB3nqOqx8CH6074Dh1nHYZS3gVAc8gsmtZotfW8cwKYqMFNnX4Vhy
bnid3xg4FcLP+eX/YLqOdEliRuGnl9x41qcBle7anPGoUQhm0W1LNMJzAQeR
rFHsGd4ywz/YhCv3tAcy0xnwT0iEN3T/RXDWRapej0FfWQ9nV3YzYiY1fTKK
RpA5YjuYsK4VZx7YKLvXjWC6kLuEqWiD+ePRqMQnw4gJF7pJ/J/CuGxhVqHP
MEJik3Yn/dKOVvlMgWhwCEMz+S08XgfcT6rLHeKG8HKO5DnqSLFszLvvZ40h
yPkRih0dUrie27/9Sp4SNoxt0YVTMryQ7I20sFJCV9fwADeQwHDxyyOcWhqt
ib4RDUadYKcNL67zpcGJ+Tv86kwnpmo2kc0UhSe17n+U1T1DmEZ8uV4sBZ9v
DUkyuQtUYHckS5uCONTY0UvYjfMbjCpwXgH/mohH3ZwebKt0L+PYKFAZNbMv
S9aD+DzTMe1mEn8WX9I/XtiL+Er+gNcuEiGm2eoLIX1QuplnGCkHUb7qev+k
XT9+dOn0ttYYRH84ezpY3Q9Tj50KJys5othFazTvD4B/w8IgKHAAp6zCRPI0
OdoXF7bPJfXjt7wD0n7PQRiaHwlOuNkHdv1TI20dEnwuVRfS0ouFI6nhvDgS
R181zQoneiBeKxckd5IoHkkXG63owdJ7nncongK/rywthnM3rAN+uLXzsgJO
8UrW+r1dmLdP48nnFWDMDtxed/YZ9LY3CVJ/ohBd69kQVtmJnIzSWZcmCnZB
caLDQwSO7kmRjUsoFOy2zH2qICC28b99oZlC6GL3ejM5gY1dbPGbNgpnXsXp
Sp8RYIzFA9UEBX0HdaqFhIBztXnD+g8f1MprVb3XCciZq1mO7ygwvY/9naIJ
SB4k7B+Zp0Aus/giM4LAncydXnksGksWyVrpMAJpdlparzRpROeQlieDCFgf
DT1UwaYxFSdrHBISOLbUJMBen4YkIXBjtj2BiLE5l6EvaRBk0MMRGwLf1Uj1
c5bTONOZ48CzJPBVyDHpCy4NV8dsA2YVAeKmYvNdMxpK5yf1PH0CtclVxqGr
aVhnbDY5zSFQ4pv1Xm8NDdbrqUTmUwKJc65VsWtpTKglFqc/JhDWpp9rYkmD
mZqJZ7QICAumYmRWNNqlW5p4GgQ2xEq8U2xoBErrPzk9L8PqbwrW2trS4Jvs
9WXmZPgPudBwww==
        "]]},
      Annotation[#, "Charting`Private`Tag$16477#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 0.599999987755102}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{3.8973798937585983`*^9, 3.8973803627397633`*^9, 
  3.897382000315514*^9, 3.8973855354413548`*^9, 3.8974445667077713`*^9, 
  3.897444794622596*^9, 3.897455501455349*^9, 3.897533879993476*^9, 
  3.897534344164735*^9, 3.8975344464041767`*^9, 3.897536853622766*^9, 
  3.897536886916965*^9, 3.89753815230097*^9, 3.897538204089177*^9, 
  3.9060351524151382`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ccf5a7a1-2278-4aaf-8d81-8d48d6e7a5e9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Plot of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "38ec4770-4e58-4013-b4a0-bed9dbdd0b05"],
 " in ChPT"
}], "Subsubsection",
 CellChangeTimes->{{3.8975365433788967`*^9, 3.897536546267784*^9}, {
  3.897536633682382*^9, 
  3.897536657819043*^9}},ExpressionUUID->"7a26aa71-1bf1-4a5e-a848-\
71bc9e7bc164"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d6TruncChPTPDG", "=", 
   RowBox[{"-", "0.38519"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.897444661718856*^9, 3.8974446803428*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d9f3d3fa-ea03-4bee-8d42-c40f068ed2f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2ChPTcritd6\[Mu]m\[Rho]priorPYpara", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c4", "\[Rule]", " ", "1.19"}], ",", 
     RowBox[{"c6", "\[Rule]", " ", "4.61"}], ",", 
     RowBox[{"e74", "\[Rule]", " ", "0.18"}], ",", 
     RowBox[{"e106", "\[Rule]", " ", "0.17"}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890883357204652*^9, 3.8908833952812843`*^9}, 
   3.895658894276216*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"c06f5bd2-c8d7-48bd-b1bc-92b5e852a042"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2totp4isovecTruncChPTpara", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"PXn2", "[", "F2totp4isovecTruncChPT", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"Epsilon", "\[Rule]", " ", "0"}], "}"}]}], "/.", 
          "para0"}], "/.", 
         RowBox[{"{", 
          RowBox[{"ScaleMu", "\[Rule]", " ", "0.77"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d6", "\[Rule]", " ", "d6TruncChPTPDG"}], ",", 
          RowBox[{"c2", "\[Rule]", " ", "0"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", " ", 
         RowBox[{"-", "Q2"}]}], "}"}]}], "]"}], "/.", 
     "F2ChPTcritd6\[Mu]m\[Rho]priorPYpara"}], "/.", 
    RowBox[{"{", 
     RowBox[{"M", "\[Rule]", " ", "0.139"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8974449625838737`*^9, 3.897445029507161*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"923849d3-4d5e-420b-9f27-ecd9aef53700"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"F2totp4isovecTruncChPTpara", ",", 
   RowBox[{"{", 
    RowBox[{"Q2", ",", "0", ",", "0.6"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Red", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "4"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.897445040103874*^9, {3.897533809387344*^9, 3.897533821258313*^9}, {
   3.897536875271245*^9, 3.897536876466949*^9}, {3.89753815746441*^9, 
   3.897538157940134*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9c61592c-73da-4454-ac76-707eabb4c7c2"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAA898WL7RLSj6a/tvTkWELQJ2DHyAM
Hyg/FJFqgydeC0BvJbeI1x44P/DqxfO9WgtAWPYCPb0eSD9EocwU7VMLQM3e
KBewHlg/DjujSVRGC0AH0zuEqR5oPzBF2gxGKwtAJE3FOqYeeD/4+OiMs/UK
QDMKCpakHog/nFd36pyMCkCc0fQFVCKZP1RiTs9WsQlA1GW0asSroj88eAx+
/e0IQC0uUeS3p6g/uNjCAzI2CED2KhJ/gyWvP6x6teiBdgdAQZ8KUjSasj/w
/EZKGMoGQEBDHvWS4rU/hKh/yqIVBkDoTCMhnhu5PwP6RiNcagVA8mFJEjYd
vD9kJXCnbM8EQDSRARS6X78/gAeTbUgsBEDtZW1tZTXBP8rAZg06mANAFLZS
FUSzwj9B1SBHzAoDQFgTgcWYUcQ/BirZHT91AkBN9j/YM9TFP6yCZVQl7QFA
XuZH80R3xz/w7wV7J10BQESJyFKsEsk/k8m6bS3TAEDbsdkUWpLKPwf/YzVc
VQBAjucz330yzD+0VDk1up//P8s+q74vmc0/EMf44FC+/j/aL7Lz
         "]], LineBox[CompressedData["
1:eJwBUQOu/CFib1JlAgAAADQAAAACAAAAAVvcq7mlzT9sHQ9Vg7b+P3JrUkHI
W88/Jio2OhCp/T9jc39df3zQPyQ/70xXsPw/5fOdyz090T+Y/0bc3cz7P/X6
4D03DtI/KMzOeQHb+j/eRGzhU9HSP15IHUZ+/fk/Megzp5uQ0z/UMJvZNij5
PxISIHEeYNQ/Wh73bQdF+D/MflRsxCHVPzqRbDXRdPc/FHKta6Xz1T8swBwU
Jpf2P8a+Qo2xwdY/gK5MuW7B9T9RTiDg4IHXP5y9puh3/fQ/amQiN0tS2D8I
YFqphCz0P1u9bL/YFNk/lMvOD7Zs8z+3b/NpkdPZP7ArfTiis/I/oaieGIWi
2j/Q5L6bBO7xP2MkkvibY9s/gCSwEJI48T+zJqrc7TTcPzCOG3H6dvA/3GsK
8mL43D+QL7BFGIrvP28KpykDuN0/yKCuemUy7j+QL2hl3ofeP0DnCjg/w+w/
ipdx0txJ3z+AaRgfxHHrPwrDzyELDuA/IJBq4o4J6j8E54RrPXXgP0jgn4Ra
reg/aizeTYHV4D/YX/9bR23nPxe1SbLiPeE/IBUHJEYX5j8wX1mvVZ/hP8AM
tnqe3OQ//jWHPd7+4T/gnEBuZ6zjPxNQx02EZuI/qL9jVwJn4j+Vi6v2O8fi
P5AQU8+oO+E/gF6D0+vI4j/Q+vlqeTbhP2oxW7CbyuI/gL5hV0ox4T8+1wpq
+83iPyDjViLtJuE/6CJq3brU4j9QXA2ANhLhPzq6KMQ54uI/sPdcVNjo4D/e
6KWRN/3iPyBVVi5YluA/yLt9buf+4j9A0CvUMpHgP7KOVUuXAOM/0AHdyQ2M
4D+HNAUF9wPjP5A0tqTEgeA/MIBkeLYK4z+w1X0XNm3gP4IXI181GOM/YNU1
6ydE4D9s6vo75RnjP2Bud4sHP+A/Vr3SGJUb4z8w+yN75zngPytjgtL0HuM/
UOmhSKgv4D/UruFFtCXjP1gnbZstG+A/voG5ImQn4z9AZ0K2DxbgP6lUkf8T
KeM/CKtKIPIQ4D9++kC5cyzjP1he2OG3BuA/aM0YliMu4z/Q3085mwHgP1Kg
8HLTL+M/sBO9v/343z88c8hPgzHjPyDR+qrF7t8/J0agLDMz4z8wEks0juTf
Px/Fom4=
         "]]},
       Annotation[#, 
        "Charting`Private`Tag$16705#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 0.599999987755102}, {0, 4}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.897445048454455*^9, 3.8974555161814537`*^9, {3.897533814438493*^9, 
   3.897533822299613*^9}, 3.8975343629823227`*^9, 3.897536867370595*^9, 
   3.897536937319757*^9, 3.897538158615671*^9, 3.8975382181810293`*^9, 
   3.906035166266986*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"16db8d60-f7db-4fb0-9c99-2654544d9642"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1853, 1016},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 498, 9, 40, "Text",ExpressionUUID->"8a403989-c417-4822-8321-2f341d42c54c"],
Cell[1059, 31, 3575, 62, 277, "Text",ExpressionUUID->"366cdc13-600c-4aea-9860-7a1bbed605c1"],
Cell[CellGroupData[{
Cell[4659, 97, 379, 7, 61, "Subsection",ExpressionUUID->"c6c0cfe9-4f6f-40c6-b78b-fe28cc6214be"],
Cell[5041, 106, 443, 11, 36, "Input",ExpressionUUID->"dfe20dc2-e96d-46ee-ad02-facb3ae5585c"],
Cell[CellGroupData[{
Cell[5509, 121, 341, 5, 36, "Input",ExpressionUUID->"d0965a0f-c1c6-4e2f-81a9-2f03fef224f0"],
Cell[CellGroupData[{
Cell[5875, 130, 11552, 195, 32, "Print",ExpressionUUID->"dcf46ffd-90a7-4774-b612-de6bdddd9d99"],
Cell[17430, 327, 10334, 158, 32, "Print",ExpressionUUID->"5f712a51-fb22-4b1f-b215-983738e32941"],
Cell[27767, 487, 10337, 161, 32, "Print",ExpressionUUID->"e1c1fde6-7899-42f6-a913-b560fbf4d152"],
Cell[38107, 650, 9514, 136, 31, "Print",ExpressionUUID->"6bd38951-5cc2-423e-8bec-80b0c95ba718"],
Cell[47624, 788, 9518, 136, 31, "Print",ExpressionUUID->"35ad0bd2-35dd-48df-87d5-0cd6cceb0081"],
Cell[57145, 926, 9504, 136, 31, "Print",ExpressionUUID->"700e9bf5-1613-4630-961c-fc4bed79180d"],
Cell[66652, 1064, 10421, 164, 32, "Print",ExpressionUUID->"ca22e4eb-d77d-4e23-8822-e453c11b9103"],
Cell[77076, 1230, 10361, 161, 32, "Print",ExpressionUUID->"1b2ac5ab-0f56-4fd7-9c98-6388300b2b83"],
Cell[87440, 1393, 9557, 137, 31, "Print",ExpressionUUID->"fb69f681-6801-46fb-8069-e97d66d0f3c7"],
Cell[97000, 1532, 9508, 136, 31, "Print",ExpressionUUID->"5882a69b-5085-47f1-b05a-cf008314c6f2"],
Cell[106511, 1670, 10194, 157, 32, "Print",ExpressionUUID->"f902565f-d8b3-4926-b87d-d580f881200f"],
Cell[116708, 1829, 10207, 157, 32, "Print",ExpressionUUID->"887d55fc-d203-4546-afdf-c1fbc921d76c"]
}, Open  ]]
}, Open  ]],
Cell[126942, 1990, 421, 11, 40, "Text",ExpressionUUID->"97cdd9ea-20bb-44c0-9c47-191a9021c6d2"],
Cell[127366, 2003, 2914, 80, 147, "Input",ExpressionUUID->"591ad7a0-abf2-495e-9c96-bf9d11598dc1"],
Cell[130283, 2085, 295, 5, 40, "Text",ExpressionUUID->"eafca11e-78c7-44c2-a62f-91ed9194b865"],
Cell[CellGroupData[{
Cell[130603, 2094, 381, 7, 39, "Input",ExpressionUUID->"a121ee3b-368a-460c-a413-661823020ea1"],
Cell[130987, 2103, 3655, 56, 64, "Output",ExpressionUUID->"830f0f59-54b0-48b8-96d7-dc4c5c345118"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134691, 2165, 385, 11, 59, "Section",ExpressionUUID->"14f9b209-4f82-4536-8854-29782cf3154a"],
Cell[CellGroupData[{
Cell[135101, 2180, 388, 12, 61, "Subsection",ExpressionUUID->"b4af6a60-f63e-4294-acd9-ddabed155476"],
Cell[135492, 2194, 660, 11, 40, "Text",ExpressionUUID->"4c9492e5-982c-421c-94d1-7022761e60c3"],
Cell[136155, 2207, 778, 16, 64, "Input",ExpressionUUID->"8f9638b0-2ec3-43b2-ad06-2ec48f7f2238"],
Cell[136936, 2225, 658, 15, 118, "Input",ExpressionUUID->"e7b50f1e-1386-4501-9b64-9f41f02489ae"]
}, Closed]],
Cell[CellGroupData[{
Cell[137631, 2245, 433, 11, 43, "Subsection",ExpressionUUID->"ecc4298f-d1d0-4ccd-9969-7a546c427e44"],
Cell[138067, 2258, 156, 3, 40, "Text",ExpressionUUID->"5566aa33-39ce-4947-8715-b228a6370cce"],
Cell[CellGroupData[{
Cell[138248, 2265, 169, 2, 36, "Input",ExpressionUUID->"b7468efa-143b-4f1a-820b-9ce22969e7b5"],
Cell[138420, 2269, 43508, 1222, 760, "Output",ExpressionUUID->"46da3e85-74a4-461d-8f96-babd6a83ed12"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[181977, 3497, 359, 11, 43, "Subsection",ExpressionUUID->"72797105-58ec-49bb-b718-7bd49a2f6408"],
Cell[182339, 3510, 302, 5, 40, "Text",ExpressionUUID->"1fd1977e-3e8e-4bd7-9079-2eeca0e4e800"],
Cell[CellGroupData[{
Cell[182666, 3519, 505, 7, 36, "Input",ExpressionUUID->"df154180-5926-44c7-90fc-93ea3f6c4fe7"],
Cell[183174, 3528, 28802, 847, 761, "Output",ExpressionUUID->"6d282c2c-be4e-4ffe-8fef-f08e493734b0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[212025, 4381, 361, 11, 43, "Subsection",ExpressionUUID->"a5d9c75b-e1e0-4798-bab1-669e44f48642"],
Cell[212389, 4394, 157, 3, 40, "Text",ExpressionUUID->"089c4dd8-2251-4582-98db-77e286abb379"],
Cell[CellGroupData[{
Cell[212571, 4401, 246, 4, 36, "Input",ExpressionUUID->"b4486441-c973-4ef1-85a2-6f7ba3ae12df"],
Cell[212820, 4407, 48574, 1395, 1046, "Output",ExpressionUUID->"244d53cc-8cbe-475c-ad96-bce41acc56f8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[261443, 5808, 385, 11, 43, "Subsection",ExpressionUUID->"33256aa3-9074-4ed3-8f40-2bd796c0bbcc"],
Cell[261831, 5821, 235, 5, 40, "Text",ExpressionUUID->"d899a165-4c23-4aff-8c7f-ed6aa23dcf9a"],
Cell[CellGroupData[{
Cell[262091, 5830, 232, 4, 36, "Input",ExpressionUUID->"1adeec95-cab0-4900-ba7e-4aaf33addc77"],
Cell[262326, 5836, 10116, 321, 268, "Output",ExpressionUUID->"5e3f88ca-2403-47e5-833b-9686cf236277"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[272491, 6163, 170, 2, 43, "Subsection",ExpressionUUID->"04daad10-aa5c-4b21-ac45-7e4772be4864"],
Cell[CellGroupData[{
Cell[272686, 6169, 447, 12, 50, "Subsubsection",ExpressionUUID->"4c982f9c-dc38-40f5-a28d-65f0988952c7"],
Cell[273136, 6183, 742, 14, 36, "Input",ExpressionUUID->"0d5a9ab1-e7f3-4c0e-b9c5-5e08a5fb8ff3"],
Cell[273881, 6199, 846, 20, 64, "Input",ExpressionUUID->"a0d0d414-2bbd-4525-a803-d05069c2d7d7"],
Cell[CellGroupData[{
Cell[274752, 6223, 1263, 26, 36, "Input",ExpressionUUID->"aa51861b-f12f-4b74-b942-880c286d881b"],
Cell[276018, 6251, 3843, 81, 283, "Output",ExpressionUUID->"ccf5a7a1-2278-4aaf-8d81-8d48d6e7a5e9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[279910, 6338, 402, 12, 41, "Subsubsection",ExpressionUUID->"7a26aa71-1bf1-4a5e-a848-71bc9e7bc164"],
Cell[280315, 6352, 248, 5, 36, "Input",ExpressionUUID->"d9f3d3fa-ea03-4bee-8d42-c40f068ed2f6"],
Cell[280566, 6359, 515, 11, 36, "Input",ExpressionUUID->"c06f5bd2-c8d7-48bd-b1bc-92b5e852a042"],
Cell[281084, 6372, 1069, 28, 64, "Input",ExpressionUUID->"923849d3-4d5e-420b-9f27-ecd9aef53700"],
Cell[CellGroupData[{
Cell[282178, 6404, 610, 14, 36, "Input",ExpressionUUID->"9c61592c-73da-4454-ac76-707eabb4c7c2"],
Cell[282791, 6420, 3917, 84, 289, "Output",ExpressionUUID->"16db8d60-f7db-4fb0-9c99-2654544d9642"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


